Constraints on low-mass, relic dark matter candidates from a surface-operated SuperCDMS single-charge sensitive detector

This article presents an analysis and the resulting limits on light dark matter inelastically scattering off of electrons, and on dark photon and axion-like particle absorption, using a second-generation SuperCDMS high-voltage eV-resolution detector. The 0.93 gram Si detector achieved a 3 eV phonon energy resolution; for a detector bias of 100 V, this corresponds to a charge resolution of 3% of a single electron-hole pair. The energy spectrum is reported from a blind analysis with 1.2 gram-days of exposure acquired in an above-ground laboratory. With charge carrier trapping and impact ionization effects incorporated into the dark matter signal models, the dark matter-electron cross section $\bar{\sigma}_{e}$ is constrained for dark matter masses from 0.5--$10^{4} $MeV$/c^{2}$; in the mass range from 1.2--50 eV$/c^{2}$ the dark photon kinetic mixing parameter $\varepsilon$ and the axioelectric coupling constant $g_{ae}$ are constrained. The minimum 90% confidence-level upper limits within the above mentioned mass ranges are $\bar{\sigma}_{e}\,=\,8.7\times10^{-34}$ cm$^{2}$, $\varepsilon\,=\,3.3\times10^{-14}$, and $g_{ae}\,=\,1.0\times10^{-9}$.

==> anc/HVeVR2data/efficiency_100V_final_Fit_191230.tsv <==
5.000000000000000000e+01	5.354503304838826860e-01	6.903304008174218076e-01	8.452104711509609292e-01
5.050000000000000000e+01	5.415205636405417966e-01	6.940532210694736470e-01	8.465858784984054974e-01
5.100000000000000000e+01	5.476839703651701363e-01	6.977195446090962427e-01	8.477551188530223492e-01
5.150000000000000000e+01	5.537253323637165714e-01	7.013309362517453627e-01	8.489365401397741540e-01
5.200000000000000000e+01	5.598908190393143691e-01	7.048888198249541048e-01	8.498868206105938405e-01
5.250000000000000000e+01	5.661082191836670496e-01	7.083944980934607782e-01	8.506807770032545069e-01
5.300000000000000000e+01	5.722170464201334905e-01	7.118491697279191177e-01	8.514812930357047449e-01
5.350000000000000000e+01	5.781666886979877074e-01	7.152539437522615895e-01	8.523411988065354716e-01
5.400000000000000000e+01	5.841921329530399554e-01	7.186098518421477621e-01	8.530275707312555689e-01
5.450000000000000000e+01	5.900392105189767866e-01	7.219178587929430124e-01	8.537965070669092382e-01
5.500000000000000000e+01	5.959116377704591905e-01	7.251788714292575211e-01	8.544461050880558517e-01
5.550000000000000000e+01	6.014956540926118533e-01	7.283937461882287190e-01	8.552918382838455846e-01
5.600000000000000000e+01	6.071229406051755761e-01	7.315632955745797750e-01	8.560036505439839738e-01
5.650000000000000000e+01	6.125848010060889193e-01	7.346882936562347810e-01	8.567917863063806427e-01
5.700000000000000000e+01	6.176052669350623470e-01	7.377694807442831681e-01	8.579336945535039893e-01
5.750000000000000000e+01	6.229592196790694203e-01	7.408075673797118732e-01	8.586559150803543261e-01
5.800000000000000000e+01	6.277784748315736740e-01	7.438032377310918042e-01	8.598280006306099343e-01
5.850000000000000000e+01	6.329473759376555986e-01	7.467571524918490411e-01	8.605669290460424836e-01
5.900000000000000000e+01	6.383451247455824706e-01	7.496699513524911485e-01	8.609947779593998263e-01
5.950000000000000000e+01	6.436473045338914067e-01	7.525422551118602366e-01	8.614372056898290664e-01
6.000000000000000000e+01	6.484796713005643864e-01	7.553746674818611062e-01	8.622696636631578260e-01
6.050000000000000000e+01	6.537064709442446109e-01	7.581677766319275813e-01	8.626290823196105517e-01
6.100000000000000000e+01	6.588381482174304749e-01	7.609221565125160458e-01	8.630061648076016168e-01
6.150000000000000000e+01	6.636494530314016593e-01	7.636383679909979350e-01	8.636272829505942106e-01
6.200000000000000000e+01	6.682734603439379750e-01	7.663169598282726369e-01	8.643604593126072988e-01
6.250000000000000000e+01	6.726921784540770277e-01	7.689584695201532316e-01	8.652247605862294355e-01
6.300000000000000000e+01	6.769799095609599915e-01	7.715634240239236386e-01	8.661469384868872856e-01
6.350000000000000000e+01	6.810238800605070697e-01	7.741323403873888731e-01	8.672408007142706765e-01
6.400000000000000000e+01	6.853188908587238837e-01	7.766657262951026652e-01	8.680125617314814468e-01
6.450000000000000000e+01	6.884427231448240203e-01	7.791640805442388018e-01	8.698854379436535833e-01
6.500000000000000000e+01	6.914245525117119762e-01	7.816278934606657458e-01	8.718312344096195154e-01
6.550000000000000000e+01	6.949773757650762329e-01	7.840576472641990202e-01	8.731379187633218075e-01
6.600000000000000000e+01	6.985711492295645364e-01	7.864538163906160673e-01	8.743364835516675981e-01
6.650000000000000000e+01	7.020308778297608132e-01	7.888168677768919723e-01	8.756028577240231314e-01
6.700000000000000000e+01	7.057068552892350466e-01	7.911472611151070256e-01	8.765876669409790045e-01
6.750000000000000000e+01	7.090016996690498008e-01	7.934454490796624127e-01	8.778891984902750245e-01
6.800000000000000000e+01	7.124602578824102972e-01	7.957118775317298942e-01	8.789634971810494912e-01
6.850000000000000000e+01	7.155754260510240883e-01	7.979469857042628123e-01	8.803185453575015362e-01
6.900000000000000000e+01	7.184711195288552288e-01	8.001512063703837274e-01	8.818312932119122260e-01
6.950000000000000000e+01	7.210489358247784697e-01	8.023249659975514314e-01	8.836009961703243931e-01
7.000000000000000000e+01	7.238710008572800669e-01	8.044686848895218345e-01	8.850663689217636021e-01
7.050000000000000000e+01	7.257119496130446379e-01	8.065827773178284588e-01	8.874536050226122796e-01
7.100000000000000000e+01	7.281393338449189123e-01	8.086676516442385942e-01	8.891959694435582762e-01
7.150000000000000000e+01	7.304854697858611523e-01	8.107237104354190205e-01	8.909619510849768886e-01
7.200000000000000000e+01	7.328394004685828689e-01	8.127513505708581221e-01	8.926633006731333753e-01
7.250000000000000000e+01	7.351584792847415395e-01	8.147509633449380173e-01	8.943434474051344951e-01
7.300000000000000000e+01	7.373677164350912472e-01	8.167229345639047677e-01	8.960781526927182883e-01
7.350000000000000000e+01	7.394583031970316522e-01	8.186676446383810424e-01	8.978769860797304325e-01
7.400000000000000000e+01	7.414240395971827269e-01	8.205854686719652458e-01	8.997468977467477647e-01
7.450000000000000000e+01	7.432445523604981341e-01	8.224767765463759650e-01	9.017090007322537959e-01
7.500000000000000000e+01	7.454507030613151120e-01	8.243419330035360870e-01	9.032331629457570621e-01
7.550000000000000000e+01	7.470428587543672672e-01	8.261812977249320955e-01	9.053197366954969239e-01
7.600000000000000000e+01	7.484504808328473757e-01	8.279952254085309882e-01	9.075399699842146006e-01
7.650000000000000000e+01	7.500356123239855233e-01	8.297840658434987304e-01	9.095325193630119376e-01
7.700000000000000000e+01	7.515265592876798628e-01	8.315481639829255256e-01	9.115697686781711884e-01
7.750000000000000000e+01	7.529244031872690535e-01	8.332878600147365367e-01	9.136513168422040199e-01
7.800000000000000000e+01	7.543162846505411245e-01	8.350034894309381617e-01	9.156906942113351988e-01
7.850000000000000000e+01	7.558057034018802467e-01	8.366953830953297588e-01	9.175850627887792710e-01
7.900000000000000000e+01	7.572103059863831698e-01	8.383638673097928429e-01	9.195174286332025160e-01
7.950000000000000000e+01	7.585001584271158226e-01	8.400092638792523436e-01	9.215183693313888647e-01
8.000000000000000000e+01	7.598695023301451634e-01	8.416318901753950810e-01	9.233942780206449985e-01
8.050000000000000000e+01	7.612829887814768215e-01	8.432320591992114034e-01	9.251811296169459853e-01
8.100000000000000000e+01	7.627352126839019864e-01	8.448100796424324876e-01	9.268849466009629889e-01
8.150000000000000000e+01	7.641587555353021033e-01	8.463662559479060432e-01	9.285737563605099831e-01
8.200000000000000000e+01	7.655413293230539651e-01	8.479008883689648224e-01	9.302604474148756797e-01
8.250000000000000000e+01	7.668826836621313037e-01	8.494142730278296805e-01	9.319458623935280572e-01
8.300000000000000000e+01	7.683434804166320298e-01	8.509067019730781611e-01	9.334699235295242925e-01
8.350000000000000000e+01	7.698398622869118135e-01	8.523784632362193525e-01	9.349170641855268915e-01
8.400000000000000000e+01	7.712942648746776708e-01	8.538298408873994383e-01	9.363654169001212058e-01
8.450000000000000000e+01	7.726856953693896912e-01	8.552611150902604820e-01	9.378365348111312727e-01
8.500000000000000000e+01	7.740813748682782158e-01	8.566725621559857506e-01	9.392637494436932855e-01
8.550000000000000000e+01	7.754308618754156557e-01	8.580644545965454562e-01	9.406980473176752566e-01
8.600000000000000000e+01	7.767372206406635282e-01	8.594370611771616764e-01	9.421369017136598245e-01
8.650000000000000000e+01	7.780034633268277933e-01	8.607906469680167705e-01	9.435778306092057477e-01
8.700000000000000000e+01	7.792318021386215321e-01	8.621254733952168348e-01	9.450191446518121374e-01
8.750000000000000000e+01	7.804237919760059761e-01	8.634417982910260747e-01	9.464598046060461733e-01
8.800000000000000000e+01	7.816151031433457019e-01	8.647398759433874149e-01	9.478646487434291279e-01
8.850000000000000000e+01	7.828401307942071119e-01	8.660199571447433353e-01	9.491997834952795587e-01
8.900000000000000000e+01	7.840415660411079735e-01	8.672822892401687023e-01	9.505230124392294311e-01
8.950000000000000000e+01	7.852203004407258824e-01	8.685271161748279178e-01	9.518339319089299533e-01
9.000000000000000000e+01	7.863770206504809845e-01	8.697546785407662684e-01	9.531323364310515522e-01
9.050000000000000000e+01	7.875122418206330632e-01	8.709652136230519037e-01	9.544181854254707442e-01
9.100000000000000000e+01	7.886263328574567577e-01	8.721589554452704451e-01	9.556915780330841326e-01
9.150000000000000000e+01	7.897195351227040971e-01	8.733361348143908742e-01	9.569527345060776513e-01
9.200000000000000000e+01	7.907919757954829931e-01	8.744969793650061440e-01	9.582019829345292949e-01
9.250000000000000000e+01	7.918436768504703016e-01	8.756417136029635007e-01	9.594397503554566997e-01
9.300000000000000000e+01	7.928745603879904236e-01	8.767705589483870687e-01	9.606665575087837139e-01
9.350000000000000000e+01	7.938844508762451513e-01	8.778837337781086880e-01	9.618830166799722248e-01
9.400000000000000000e+01	7.948730747251289142e-01	8.789814534675108870e-01	9.630898322098928599e-01
9.450000000000000000e+01	7.958400574976075559e-01	8.800639304317932066e-01	9.642878033659788573e-01
9.500000000000000000e+01	7.967849189729520054e-01	8.811313741666677579e-01	9.654778293603835104e-01
9.550000000000000000e+01	7.977070662017782254e-01	8.821839912884948953e-01	9.666609163752115652e-01
9.600000000000000000e+01	7.986057846323658671e-01	8.832219855738655534e-01	9.678381865153652397e-01
9.650000000000000000e+01	7.994802273384670199e-01	8.842455579986370218e-01	9.690108886588070236e-01
9.700000000000000000e+01	8.003294023387798051e-01	8.852549067764331481e-01	9.701804112140864911e-01
9.750000000000000000e+01	8.011521579660219050e-01	8.862502273966124111e-01	9.713482968272029172e-01
9.800000000000000000e+01	8.019878463130664104e-01	8.872317126617148553e-01	9.724755790103633002e-01
9.850000000000000000e+01	8.028844075871762742e-01	8.881995527243932154e-01	9.735146978616101565e-01
9.900000000000000000e+01	8.037671664633018187e-01	8.891539351238353373e-01	9.745407037843688558e-01
9.950000000000000000e+01	8.046362983759665077e-01	8.900950448216859989e-01	9.755537912674054901e-01
1.000000000000000000e+02	8.054919726921039302e-01	8.910230642374759036e-01	9.765541557828478769e-01
1.005000000000000000e+02	8.063343530652563595e-01	8.919381732835606202e-01	9.775419935018648809e-01
1.010000000000000000e+02	8.071635977211616408e-01	8.928405493995806852e-01	9.785175010779997296e-01
1.015000000000000000e+02	8.079798596883782658e-01	8.937303675864495256e-01	9.794808754845207854e-01
1.020000000000000000e+02	8.087832869846546258e-01	8.946078004398695382e-01	9.804323138950844507e-01
1.025000000000000000e+02	8.095740227674670386e-01	8.954730181833927549e-01	9.813720135993184712e-01
1.030000000000000000e+02	8.103522054553241594e-01	8.963261887010223194e-01	9.823001719467204795e-01
1.035000000000000000e+02	8.111179688250360620e-01	8.971674775693685433e-01	9.832169863137010246e-01
1.040000000000000000e+02	8.118714420890161820e-01	8.979970480893626483e-01	9.841226540897091146e-01
1.045000000000000000e+02	8.126127499558165601e-01	8.988150613175325265e-01	9.850173726792484930e-01
1.050000000000000000e+02	8.133420126764165925e-01	8.996216760968521742e-01	9.859013395172877559e-01
1.055000000000000000e+02	8.140593460782360458e-01	9.004170490871630239e-01	9.867747520960900021e-01
1.060000000000000000e+02	8.147648615884260925e-01	9.012013347951799425e-01	9.876378080019337924e-01
1.065000000000000000e+02	8.154586662476639436e-01	9.019746856040841143e-01	9.884907049605042850e-01
1.070000000000000000e+02	8.161408627154094209e-01	9.027372518027086956e-01	9.893336408900079704e-01
1.075000000000000000e+02	8.168115492673787559e-01	9.034891816143227894e-01	9.901668139612668229e-01
1.080000000000000000e+02	8.174708197858392422e-01	9.042306212250229569e-01	9.909904226642066716e-01
1.085000000000000000e+02	8.181187637431828197e-01	9.049617148117284904e-01	9.918046658802741611e-01
1.090000000000000000e+02	8.187740771753930780e-01	9.056826045697992100e-01	9.925911319642053421e-01
1.095000000000000000e+02	8.194378638512274104e-01	9.063934307402674584e-01	9.933489976293075063e-01
1.100000000000000000e+02	8.200921499494472355e-01	9.070943316366995024e-01	9.940965133239517693e-01
1.105000000000000000e+02	8.207370701256014867e-01	9.077854436716863429e-01	9.948338172177711991e-01
1.110000000000000000e+02	8.213727569894059277e-01	9.084669013829702600e-01	9.955610457765345922e-01
1.115000000000000000e+02	8.219993411497026337e-01	9.091388374592133115e-01	9.962783337687239893e-01
1.120000000000000000e+02	8.226169512574367237e-01	9.098013827654105601e-01	9.969858142733843964e-01
1.125000000000000000e+02	8.232257140468013379e-01	9.104546663679545793e-01	9.976836186891078206e-01
1.130000000000000000e+02	8.238257543746752010e-01	9.110988155593554572e-01	9.983718767440357134e-01
1.135000000000000000e+02	8.244171952584682384e-01	9.117339558826210721e-01	9.990507165067739059e-01
1.140000000000000000e+02	8.250001579124793816e-01	9.123602111553020810e-01	9.997202643981247805e-01
1.145000000000000000e+02	8.255747617828568252e-01	9.129777034932056168e-01	1.000000000000000000e+00
1.150000000000000000e+02	8.261411245812547710e-01	9.135865533337858002e-01	1.000000000000000000e+00
1.155000000000000000e+02	8.266993623172539385e-01	9.141868794592095115e-01	1.000000000000000000e+00
1.160000000000000000e+02	8.272495893296283320e-01	9.147787990191073026e-01	1.000000000000000000e+00
1.165000000000000000e+02	8.277919183165189931e-01	9.153624275530101162e-01	1.000000000000000000e+00
1.170000000000000000e+02	8.283264603645835722e-01	9.159378790124793612e-01	1.000000000000000000e+00
1.175000000000000000e+02	8.288533249771716793e-01	9.165052657829307892e-01	1.000000000000000000e+00
1.180000000000000000e+02	8.293726201015911847e-01	9.170646987051607191e-01	1.000000000000000000e+00
1.185000000000000000e+02	8.298844521555046594e-01	9.176162870965745011e-01	1.000000000000000000e+00
1.190000000000000000e+02	8.303889260525134652e-01	9.181601387721237684e-01	1.000000000000000000e+00
1.195000000000000000e+02	8.308861452269673542e-01	9.186963600649566963e-01	1.000000000000000000e+00
1.200000000000000000e+02	8.313762116580462047e-01	9.192250558467831567e-01	1.000000000000000000e+00
1.205000000000000000e+02	8.318592258931483130e-01	9.197463295479615386e-01	1.000000000000000000e+00
1.210000000000000000e+02	8.323352870706259843e-01	9.202602831773072367e-01	1.000000000000000000e+00
1.215000000000000000e+02	8.328044929419015086e-01	9.207670173416315773e-01	1.000000000000000000e+00
1.220000000000000000e+02	8.332669398929951621e-01	9.212666312650107381e-01	1.000000000000000000e+00
1.225000000000000000e+02	8.337227229654936567e-01	9.217592228077885474e-01	1.000000000000000000e+00
1.230000000000000000e+02	8.341719358769950077e-01	9.222448884853217121e-01	1.000000000000000000e+00
1.235000000000000000e+02	8.346146710410448089e-01	9.227237234864634763e-01	1.000000000000000000e+00
1.240000000000000000e+02	8.350510195865995522e-01	9.231958216917957039e-01	1.000000000000000000e+00
1.245000000000000000e+02	8.354810713770347563e-01	9.236612756916103839e-01	1.000000000000000000e+00
1.250000000000000000e+02	8.359049150287191088e-01	9.241201768036420017e-01	1.000000000000000000e+00
1.255000000000000000e+02	8.363226379291788248e-01	9.245726150905579921e-01	1.000000000000000000e+00
1.260000000000000000e+02	8.367343262548693206e-01	9.250186793772089411e-01	1.000000000000000000e+00
1.265000000000000000e+02	8.371400649885705203e-01	9.254584572676400889e-01	1.000000000000000000e+00
1.270000000000000000e+02	8.375399379364276697e-01	9.258920351618707967e-01	1.000000000000000000e+00
1.275000000000000000e+02	8.379340277446457597e-01	9.263194982724421989e-01	1.000000000000000000e+00
1.280000000000000000e+02	8.383224159158600974e-01	9.267409306407380365e-01	1.000000000000000000e+00
1.285000000000000000e+02	8.387051828251921304e-01	9.271564151530803377e-01	1.000000000000000000e+00
1.290000000000000000e+02	8.390824077360048427e-01	9.275660335566061621e-01	1.000000000000000000e+00
1.295000000000000000e+02	8.394541688153676073e-01	9.279698664749221892e-01	1.000000000000000000e+00
1.300000000000000000e+02	8.398205431492484774e-01	9.283679934235486986e-01	1.000000000000000000e+00
1.305000000000000000e+02	8.401816067574340297e-01	9.287604928251476100e-01	1.000000000000000000e+00
1.310000000000000000e+02	8.405374346081965209e-01	9.291474420245428023e-01	1.000000000000000000e+00
1.315000000000000000e+02	8.408881006327125762e-01	9.295289173035348185e-01	1.000000000000000000e+00
1.320000000000000000e+02	8.412336777392421805e-01	9.299049938955097350e-01	1.000000000000000000e+00
1.325000000000000000e+02	8.415742378270771873e-01	9.302757459998495237e-01	1.000000000000000000e+00
1.330000000000000000e+02	8.419098518002683385e-01	9.306412467961426849e-01	1.000000000000000000e+00
1.335000000000000000e+02	8.422405895811350129e-01	9.310015684582009232e-01	1.000000000000000000e+00
1.340000000000000000e+02	8.425665201235654767e-01	9.313567821678816472e-01	1.000000000000000000e+00
1.345000000000000000e+02	8.428877114261158487e-01	9.317069581287217295e-01	1.000000000000000000e+00
1.350000000000000000e+02	8.432042305449110042e-01	9.320521655793839733e-01	1.000000000000000000e+00
1.355000000000000000e+02	8.435161436063541851e-01	9.323924728069172829e-01	1.000000000000000000e+00
1.360000000000000000e+02	8.438235158196518704e-01	9.327279471598367566e-01	1.000000000000000000e+00
1.365000000000000000e+02	8.441264114891547932e-01	9.330586550610219243e-01	1.000000000000000000e+00
1.370000000000000000e+02	8.444248940265258740e-01	9.333846620204389044e-01	1.000000000000000000e+00
1.375000000000000000e+02	8.447190259627324060e-01	9.337060326476875893e-01	1.000000000000000000e+00
1.380000000000000000e+02	8.450088689598740377e-01	9.340228306643760803e-01	1.000000000000000000e+00
1.385000000000000000e+02	8.452944838228424462e-01	9.343351189163255910e-01	1.000000000000000000e+00
1.390000000000000000e+02	8.455759305108245805e-01	9.346429593856067086e-01	1.000000000000000000e+00
1.395000000000000000e+02	8.458532681486454763e-01	9.349464132024103424e-01	1.000000000000000000e+00
1.400000000000000000e+02	8.461265550379604150e-01	9.352455406567573570e-01	1.000000000000000000e+00
1.405000000000000000e+02	8.463958486682947591e-01	9.355404012100445588e-01	1.000000000000000000e+00
1.410000000000000000e+02	8.466612057279360171e-01	9.358310535064339186e-01	1.000000000000000000e+00
1.415000000000000000e+02	8.469226821146819129e-01	9.361175553840839214e-01	1.000000000000000000e+00
1.420000000000000000e+02	8.471803329464477894e-01	9.363999638862280372e-01	1.000000000000000000e+00
1.425000000000000000e+02	8.474342125717304608e-01	9.366783352720996492e-01	1.000000000000000000e+00
1.430000000000000000e+02	8.476843745799399477e-01	9.369527250277075447e-01	1.000000000000000000e+00
1.435000000000000000e+02	8.479308718115931010e-01	9.372231878764625268e-01	1.000000000000000000e+00
1.440000000000000000e+02	8.481737563683759973e-01	9.374897777896599171e-01	1.000000000000000000e+00
1.445000000000000000e+02	8.484130796230754390e-01	9.377525479968145117e-01	1.000000000000000000e+00
1.450000000000000000e+02	8.486488922293838888e-01	9.380115509958574238e-01	1.000000000000000000e+00
1.455000000000000000e+02	8.488812441315757296e-01	9.382668385631902641e-01	1.000000000000000000e+00
1.460000000000000000e+02	8.491101845740600673e-01	9.385184617636010973e-01	1.000000000000000000e+00
1.465000000000000000e+02	8.493357621108128530e-01	9.387664709600460622e-01	1.000000000000000000e+00
1.470000000000000000e+02	8.495580246146846592e-01	9.390109158232947673e-01	1.000000000000000000e+00
1.475000000000000000e+02	8.497770192865926608e-01	9.392518453414432367e-01	1.000000000000000000e+00
1.480000000000000000e+02	8.499927926645930443e-01	9.394893078292972932e-01	1.000000000000000000e+00
1.485000000000000000e+02	8.502053906328390642e-01	9.397233509376258231e-01	1.000000000000000000e+00
1.490000000000000000e+02	8.504148584304238589e-01	9.399540216622870314e-01	1.000000000000000000e+00
1.495000000000000000e+02	8.506212406601105780e-01	9.401813663532305743e-01	1.000000000000000000e+00
1.500000000000000000e+02	8.508245812969521538e-01	9.404054307233731258e-01	1.000000000000000000e+00
1.505000000000000000e+02	8.510249236968000508e-01	9.406262598573551514e-01	1.000000000000000000e+00
1.510000000000000000e+02	8.512223106047061005e-01	9.408438982201758893e-01	1.000000000000000000e+00
1.515000000000000000e+02	8.514167841632143130e-01	9.410583896657085390e-01	1.000000000000000000e+00
1.520000000000000000e+02	8.516083859205514361e-01	9.412697774451007637e-01	1.000000000000000000e+00
1.525000000000000000e+02	8.517971568387083803e-01	9.414781042150580648e-01	1.000000000000000000e+00
1.530000000000000000e+02	8.519831373014213893e-01	9.416834120460133573e-01	1.000000000000000000e+00
1.535000000000000000e+02	8.521663671220514047e-01	9.418857424301853021e-01	1.000000000000000000e+00
1.540000000000000000e+02	8.523468855513597342e-01	9.420851362895249492e-01	1.000000000000000000e+00
1.545000000000000000e+02	8.525247312851884640e-01	9.422816339835535793e-01	1.000000000000000000e+00
1.550000000000000000e+02	8.526999424720388410e-01	9.424752753170926312e-01	1.000000000000000000e+00
1.555000000000000000e+02	8.528725567205548419e-01	9.426660995478873817e-01	1.000000000000000000e+00
1.560000000000000000e+02	8.530426111069100426e-01	9.428541453941260420e-01	1.000000000000000000e+00
1.565000000000000000e+02	8.532101421820984521e-01	9.430394510418558252e-01	1.000000000000000000e+00
1.570000000000000000e+02	8.533751859791340877e-01	9.432220541522958746e-01	1.000000000000000000e+00
1.575000000000000000e+02	8.535377780201546249e-01	9.434019918690504936e-01	1.000000000000000000e+00
1.580000000000000000e+02	8.536979533234374529e-01	9.435793008252245651e-01	1.000000000000000000e+00
1.585000000000000000e+02	8.538557464103199157e-01	9.437540171504380515e-01	1.000000000000000000e+00
1.590000000000000000e+02	8.540111913120361775e-01	9.439261764777469033e-01	1.000000000000000000e+00
1.595000000000000000e+02	8.541643215764607167e-01	9.440958139504678215e-01	1.000000000000000000e+00
1.600000000000000000e+02	8.543151702747660003e-01	9.442629642289087633e-01	1.000000000000000000e+00
1.605000000000000000e+02	8.544637700079948939e-01	9.444276614970071870e-01	1.000000000000000000e+00
1.610000000000000000e+02	8.546101529135459174e-01	9.445899394688784811e-01	1.000000000000000000e+00
1.615000000000000000e+02	8.547543506715756800e-01	9.447498313952720217e-01	1.000000000000000000e+00
1.620000000000000000e+02	8.548963945113151608e-01	9.449073700699395228e-01	1.000000000000000000e+00
1.625000000000000000e+02	8.550363152173083847e-01	9.450625878359174559e-01	1.000000000000000000e+00
1.630000000000000000e+02	8.551741431355633916e-01	9.452155165917198731e-01	1.000000000000000000e+00
1.635000000000000000e+02	8.553099081796273762e-01	9.453661877974491867e-01	1.000000000000000000e+00
1.640000000000000000e+02	8.554436398365803385e-01	9.455146324808207936e-01	1.000000000000000000e+00
1.645000000000000000e+02	8.555753671729505738e-01	9.456608812431066546e-01	1.000000000000000000e+00
1.650000000000000000e+02	8.557051188405513376e-01	9.458049642649954958e-01	1.000000000000000000e+00
1.655000000000000000e+02	8.558329230822417921e-01	9.459469113123741835e-01	1.000000000000000000e+00
1.660000000000000000e+02	8.559588077376110160e-01	9.460867517420270545e-01	1.000000000000000000e+00
1.665000000000000000e+02	8.560828002485891819e-01	9.462245145072613051e-01	1.000000000000000000e+00
1.670000000000000000e+02	8.562049276649800200e-01	9.463602281634496682e-01	1.000000000000000000e+00
1.675000000000000000e+02	8.563252166499251139e-01	9.464939208735010379e-01	1.000000000000000000e+00
1.680000000000000000e+02	8.564436934852925898e-01	9.466256204132545982e-01	1.000000000000000000e+00
1.685000000000000000e+02	8.565603840769944188e-01	9.467553541767986802e-01	1.000000000000000000e+00
1.690000000000000000e+02	8.566753139602345524e-01	9.468831491817185642e-01	1.000000000000000000e+00
1.695000000000000000e+02	8.567885083046855588e-01	9.470090320742706735e-01	1.000000000000000000e+00
1.700000000000000000e+02	8.568999919195973147e-01	9.471330291344858265e-01	1.000000000000000000e+00
1.705000000000000000e+02	8.570097892588364186e-01	9.472551662812033202e-01	1.000000000000000000e+00
1.710000000000000000e+02	8.571179244258592123e-01	9.473754690770345155e-01	1.000000000000000000e+00
1.715000000000000000e+02	8.572244211786176349e-01	9.474939627332589209e-01	1.000000000000000000e+00
1.720000000000000000e+02	8.573293029343996841e-01	9.476106721146532186e-01	1.000000000000000000e+00
1.725000000000000000e+02	8.574325927746044851e-01	9.477256217442534547e-01	1.000000000000000000e+00
1.730000000000000000e+02	8.575343134494525232e-01	9.478388358080512832e-01	1.000000000000000000e+00
1.735000000000000000e+02	8.576344873826353687e-01	9.479503381596277034e-01	1.000000000000000000e+00
1.740000000000000000e+02	8.577331366758980113e-01	9.480601523247199625e-01	1.000000000000000000e+00
1.745000000000000000e+02	8.578302831135646844e-01	9.481683015057289499e-01	1.000000000000000000e+00
1.750000000000000000e+02	8.579259481669985199e-01	9.482748085861618659e-01	1.000000000000000000e+00
1.755000000000000000e+02	8.580201529990052478e-01	9.483796961350163812e-01	1.000000000000000000e+00
1.760000000000000000e+02	8.581129184681732802e-01	9.484829864111018471e-01	1.000000000000000000e+00
1.765000000000000000e+02	8.582042651331597272e-01	9.485847013673037731e-01	1.000000000000000000e+00
1.770000000000000000e+02	8.582942132569113536e-01	9.486848626547871310e-01	1.000000000000000000e+00
1.775000000000000000e+02	8.583827828108372415e-01	9.487834916271448149e-01	1.000000000000000000e+00
1.780000000000000000e+02	8.584699934789159492e-01	9.488806093444862588e-01	1.000000000000000000e+00
1.785000000000000000e+02	8.585558646617515999e-01	9.489762365774707664e-01	1.000000000000000000e+00
1.790000000000000000e+02	8.586404154805752365e-01	9.490703938112872162e-01	1.000000000000000000e+00
1.795000000000000000e+02	8.587236647811874457e-01	9.491631012495759245e-01	1.000000000000000000e+00
1.800000000000000000e+02	8.588056311378515773e-01	9.492543788182994380e-01	1.000000000000000000e+00
1.805000000000000000e+02	8.588863328571315625e-01	9.493442461695581480e-01	1.000000000000000000e+00
1.810000000000000000e+02	8.589657879816764430e-01	9.494327226853548352e-01	1.000000000000000000e+00
1.815000000000000000e+02	8.590440142939548274e-01	9.495198274813061445e-01	1.000000000000000000e+00
1.820000000000000000e+02	8.591210293199380565e-01	9.496055794103047676e-01	1.000000000000000000e+00
1.825000000000000000e+02	8.591968503327307438e-01	9.496899970661293322e-01	1.000000000000000000e+00
1.830000000000000000e+02	8.592714943561541308e-01	9.497730987870062203e-01	1.000000000000000000e+00
1.835000000000000000e+02	8.593449781682782618e-01	9.498549026591219802e-01	1.000000000000000000e+00
1.840000000000000000e+02	8.594173183049058640e-01	9.499354265200866676e-01	1.000000000000000000e+00
1.845000000000000000e+02	8.594885310630098196e-01	9.500146879623512230e-01	1.000000000000000000e+00
1.850000000000000000e+02	8.595586325041202347e-01	9.500927043365761104e-01	1.000000000000000000e+00
1.855000000000000000e+02	8.596276384576677643e-01	9.501694927549544367e-01	1.000000000000000000e+00
1.860000000000000000e+02	8.596955645242801980e-01	9.502450700944908846e-01	1.000000000000000000e+00
1.865000000000000000e+02	8.597624260790303063e-01	9.503194530002320173e-01	1.000000000000000000e+00
1.870000000000000000e+02	8.598282382746436081e-01	9.503926578884556164e-01	1.000000000000000000e+00
1.875000000000000000e+02	8.598930160446582871e-01	9.504647009498147225e-01	1.000000000000000000e+00
1.880000000000000000e+02	8.599567741065424764e-01	9.505355981524383768e-01	1.000000000000000000e+00
1.885000000000000000e+02	8.600195269647692431e-01	9.506053652449900637e-01	1.000000000000000000e+00
1.890000000000000000e+02	8.600812889138461648e-01	9.506740177596841868e-01	1.000000000000000000e+00
1.895000000000000000e+02	8.601420740413063815e-01	9.507415710152606891e-01	1.000000000000000000e+00
1.900000000000000000e+02	8.602018962306547945e-01	9.508080401199188181e-01	1.000000000000000000e+00
1.905000000000000000e+02	8.602607691642767396e-01	9.508734399742121424e-01	1.000000000000000000e+00
1.910000000000000000e+02	8.603187063263013634e-01	9.509377852739001602e-01	1.000000000000000000e+00
1.915000000000000000e+02	8.603757210054313598e-01	9.510010905127650460e-01	1.000000000000000000e+00
1.920000000000000000e+02	8.604318262977272980e-01	9.510633699853866529e-01	1.000000000000000000e+00
1.925000000000000000e+02	8.604870351093574232e-01	9.511246377898799897e-01	1.000000000000000000e+00
1.930000000000000000e+02	8.605413601593063788e-01	9.511849078305968375e-01	1.000000000000000000e+00
1.935000000000000000e+02	8.605948139820476239e-01	9.512441938207871761e-01	1.000000000000000000e+00
1.940000000000000000e+02	8.606474089301778818e-01	9.513025092852264164e-01	1.000000000000000000e+00
1.945000000000000000e+02	8.606991571770159499e-01	9.513598675628065493e-01	1.000000000000000000e+00
1.950000000000000000e+02	8.607500707191630962e-01	9.514162818090894369e-01	1.000000000000000000e+00
1.955000000000000000e+02	8.608001613790278173e-01	9.514717649988273518e-01	1.000000000000000000e+00
1.960000000000000000e+02	8.608494408073184001e-01	9.515263299284479892e-01	1.000000000000000000e+00
1.965000000000000000e+02	8.608979204854970702e-01	9.515799892185055064e-01	1.000000000000000000e+00
1.970000000000000000e+02	8.609456117281999443e-01	9.516327553160968122e-01	1.000000000000000000e+00
1.975000000000000000e+02	8.609925256856265641e-01	9.516846404972468809e-01	1.000000000000000000e+00
1.980000000000000000e+02	8.610386733458907926e-01	9.517356568692589835e-01	1.000000000000000000e+00
1.985000000000000000e+02	8.610840655373425134e-01	9.517858163730338328e-01	1.000000000000000000e+00
1.990000000000000000e+02	8.611287129308555777e-01	9.518351307853569754e-01	1.000000000000000000e+00
1.995000000000000000e+02	8.611726260420831114e-01	9.518836117211537662e-01	1.000000000000000000e+00
2.000000000000000000e+02	8.612158152336817363e-01	9.519312706357144771e-01	1.000000000000000000e+00
2.005000000000000000e+02	8.612582907175041491e-01	9.519781188268883199e-01	1.000000000000000000e+00
2.010000000000000000e+02	8.613000625567601709e-01	9.520241674372462715e-01	1.000000000000000000e+00
2.015000000000000000e+02	8.613411406681501514e-01	9.520694274562176984e-01	1.000000000000000000e+00
2.020000000000000000e+02	8.613815348239637348e-01	9.521139097221916758e-01	1.000000000000000000e+00
2.025000000000000000e+02	8.614212546541538673e-01	9.521576249245958801e-01	1.000000000000000000e+00
2.030000000000000000e+02	8.614603096483777200e-01	9.522005836059425077e-01	1.000000000000000000e+00
2.035000000000000000e+02	8.614987091580110778e-01	9.522427961638473271e-01	1.000000000000000000e+00
2.040000000000000000e+02	8.615364623981331960e-01	9.522842728530218626e-01	1.000000000000000000e+00
2.045000000000000000e+02	8.615735784494846783e-01	9.523250237872372681e-01	1.000000000000000000e+00
2.050000000000000000e+02	8.616100662603968230e-01	9.523650589412606671e-01	1.000000000000000000e+00
2.055000000000000000e+02	8.616459346486933235e-01	9.524043881527667343e-01	1.000000000000000000e+00
2.060000000000000000e+02	8.616811923035657683e-01	9.524430211242211897e-01	1.000000000000000000e+00
2.065000000000000000e+02	8.617158477874241607e-01	9.524809674247389779e-01	1.000000000000000000e+00
2.070000000000000000e+02	8.617499095377176843e-01	9.525182364919179134e-01	1.000000000000000000e+00
2.075000000000000000e+02	8.617833858687321547e-01	9.525548376336453460e-01	1.000000000000000000e+00
2.080000000000000000e+02	8.618162849733616016e-01	9.525907800298809569e-01	1.000000000000000000e+00
2.085000000000000000e+02	8.618486149248556494e-01	9.526260727344156853e-01	1.000000000000000000e+00
2.090000000000000000e+02	8.618803836785395855e-01	9.526607246766054526e-01	1.000000000000000000e+00
2.095000000000000000e+02	8.619115990735121136e-01	9.526947446630805727e-01	1.000000000000000000e+00
2.100000000000000000e+02	8.619422688343193473e-01	9.527281413794341791e-01	1.000000000000000000e+00
2.105000000000000000e+02	8.619724005726032701e-01	9.527609233918840070e-01	1.000000000000000000e+00
2.110000000000000000e+02	8.620020017887277675e-01	9.527930991489140800e-01	1.000000000000000000e+00
2.115000000000000000e+02	8.620310798733825663e-01	9.528246769828928597e-01	1.000000000000000000e+00
2.120000000000000000e+02	8.620596421091620831e-01	9.528556651116686371e-01	1.000000000000000000e+00
2.125000000000000000e+02	8.620876956721252871e-01	9.528860716401442721e-01	1.000000000000000000e+00
2.130000000000000000e+02	8.621152476333279191e-01	9.529159045618279533e-01	1.000000000000000000e+00
2.135000000000000000e+02	8.621423049603400557e-01	9.529451717603665273e-01	1.000000000000000000e+00
2.140000000000000000e+02	8.621688745187352509e-01	9.529738810110531810e-01	1.000000000000000000e+00
2.145000000000000000e+02	8.621949630735645798e-01	9.530020399823181387e-01	1.000000000000000000e+00
2.150000000000000000e+02	8.622205772908025923e-01	9.530296562371963764e-01	1.000000000000000000e+00
2.155000000000000000e+02	8.622457237387822770e-01	9.530567372347774624e-01	1.000000000000000000e+00
2.160000000000000000e+02	8.622704088895993824e-01	9.530832903316325266e-01	1.000000000000000000e+00
2.165000000000000000e+02	8.622946391205033034e-01	9.531093227832245773e-01	1.000000000000000000e+00
2.170000000000000000e+02	8.623184207152677638e-01	9.531348417452976118e-01	1.000000000000000000e+00
2.175000000000000000e+02	8.623417598655385152e-01	9.531598542752474090e-01	1.000000000000000000e+00
2.180000000000000000e+02	8.623646626721640507e-01	9.531843673334725597e-01	1.000000000000000000e+00
2.185000000000000000e+02	8.623871351465088875e-01	9.532083877847082887e-01	1.000000000000000000e+00
2.190000000000000000e+02	8.624091832117452006e-01	9.532319223993411805e-01	1.000000000000000000e+00
2.195000000000000000e+02	8.624308127041269145e-01	9.532549778547059205e-01	1.000000000000000000e+00
2.200000000000000000e+02	8.624520293742470312e-01	9.532775607363631609e-01	1.000000000000000000e+00
2.205000000000000000e+02	8.624728388882753061e-01	9.532996775393626221e-01	1.000000000000000000e+00
2.210000000000000000e+02	8.624932468291792720e-01	9.533213346694859869e-01	1.000000000000000000e+00
2.215000000000000000e+02	8.625132586979269433e-01	9.533425384444735862e-01	1.000000000000000000e+00
2.220000000000000000e+02	8.625328799146738668e-01	9.533632950952350971e-01	1.000000000000000000e+00
2.225000000000000000e+02	8.625521158199311866e-01	9.533836107670428106e-01	1.000000000000000000e+00
2.230000000000000000e+02	8.625709716757192780e-01	9.534034915207083571e-01	1.000000000000000000e+00
2.235000000000000000e+02	8.625894526667018392e-01	9.534229433337435555e-01	1.000000000000000000e+00
2.240000000000000000e+02	8.626075639013081053e-01	9.534419721015058302e-01	1.000000000000000000e+00
2.245000000000000000e+02	8.626253104128344118e-01	9.534605836383264199e-01	1.000000000000000000e+00
2.250000000000000000e+02	8.626426971605336558e-01	9.534787836786247084e-01	1.000000000000000000e+00
2.255000000000000000e+02	8.626597290306863286e-01	9.534965778780063461e-01	1.000000000000000000e+00
2.260000000000000000e+02	8.626764108376588913e-01	9.535139718143461618e-01	1.000000000000000000e+00
2.265000000000000000e+02	8.626927473249450529e-01	9.535309709888574181e-01	1.000000000000000000e+00
2.270000000000000000e+02	8.627087431661925043e-01	9.535475808271439702e-01	1.000000000000000000e+00
2.275000000000000000e+02	8.627244029662161084e-01	9.535638066802407664e-01	1.000000000000000000e+00
2.280000000000000000e+02	8.627397312619949910e-01	9.535796538256382515e-01	1.000000000000000000e+00
2.285000000000000000e+02	8.627547325236556430e-01	9.535951274682927803e-01	1.000000000000000000e+00
2.290000000000000000e+02	8.627694111554432554e-01	9.536102327416240421e-01	1.000000000000000000e+00
2.295000000000000000e+02	8.627837714966752891e-01	9.536249747084981632e-01	1.000000000000000000e+00
2.300000000000000000e+02	8.627978178226844985e-01	9.536393583621972647e-01	1.000000000000000000e+00
2.305000000000000000e+02	8.628115543457467451e-01	9.536533886273756977e-01	1.000000000000000000e+00
2.310000000000000000e+02	8.628249852159967093e-01	9.536670703610038435e-01	1.000000000000000000e+00
2.315000000000000000e+02	8.628381145223289472e-01	9.536804083532975929e-01	1.000000000000000000e+00
2.320000000000000000e+02	8.628509462932874019e-01	9.536934073286360558e-01	1.000000000000000000e+00
2.325000000000000000e+02	8.628634844979425900e-01	9.537060719464671710e-01	1.000000000000000000e+00
2.330000000000000000e+02	8.628757330467534681e-01	9.537184068021988814e-01	1.000000000000000000e+00
2.335000000000000000e+02	8.628876957924206392e-01	9.537304164280803187e-01	1.000000000000000000e+00
2.340000000000000000e+02	8.628993765307230168e-01	9.537421052940688870e-01	1.000000000000000000e+00
2.345000000000000000e+02	8.629107790013488266e-01	9.537534778086876885e-01	1.000000000000000000e+00
2.350000000000000000e+02	8.629219068887064026e-01	9.537645383198686266e-01	1.000000000000000000e+00
2.355000000000000000e+02	8.629327638227298758e-01	9.537752911157857394e-01	1.000000000000000000e+00
2.360000000000000000e+02	8.629433533796724287e-01	9.537857404256767646e-01	1.000000000000000000e+00
2.365000000000000000e+02	8.629536790828842285e-01	9.537958904206526034e-01	1.000000000000000000e+00
2.370000000000000000e+02	8.629637444035828109e-01	9.538057452144963477e-01	1.000000000000000000e+00
2.375000000000000000e+02	8.629735527616129165e-01	9.538153088644515387e-01	1.000000000000000000e+00
2.380000000000000000e+02	8.629831075261912288e-01	9.538245853719991008e-01	1.000000000000000000e+00
2.385000000000000000e+02	8.629924120166447832e-01	9.538335786836233954e-01	1.000000000000000000e+00
2.390000000000000000e+02	8.630014695031373861e-01	9.538422926915682831e-01	1.000000000000000000e+00
2.395000000000000000e+02	8.630102832073840435e-01	9.538507312345831934e-01	1.000000000000000000e+00
2.400000000000000000e+02	8.630188563033570626e-01	9.538588980986572041e-01	1.000000000000000000e+00
2.405000000000000000e+02	8.630271919179811624e-01	9.538667970177452382e-01	1.000000000000000000e+00
2.410000000000000000e+02	8.630352931318189258e-01	9.538744316744827145e-01	1.000000000000000000e+00
2.415000000000000000e+02	8.630431629797452597e-01	9.538818057008905393e-01	1.000000000000000000e+00
2.420000000000000000e+02	8.630508044516147503e-01	9.538889226790718823e-01	1.000000000000000000e+00
2.425000000000000000e+02	8.630582204929158063e-01	9.538957861418969619e-01	1.000000000000000000e+00
2.430000000000000000e+02	8.630654140054193624e-01	9.539023995736803929e-01	1.000000000000000000e+00
2.435000000000000000e+02	8.630723878478139266e-01	9.539087664108486520e-01	1.000000000000000000e+00
2.440000000000000000e+02	8.630791448363362983e-01	9.539148900425977740e-01	1.000000000000000000e+00
2.445000000000000000e+02	8.630856877453878528e-01	9.539207738115427215e-01	1.000000000000000000e+00
2.450000000000000000e+02	8.630920193081477176e-01	9.539264210143576506e-01	1.000000000000000000e+00
2.455000000000000000e+02	8.630981422171717377e-01	9.539318349024075161e-01	1.000000000000000000e+00
2.460000000000000000e+02	8.631040591249862226e-01	9.539370186823696862e-01	1.000000000000000000e+00
2.465000000000000000e+02	8.631097726446734786e-01	9.539419755168502268e-01	1.000000000000000000e+00
2.470000000000000000e+02	8.631152853504447942e-01	9.539467085249874190e-01	1.000000000000000000e+00
2.475000000000000000e+02	8.631205997782105399e-01	9.539512207830507240e-01	1.000000000000000000e+00
2.480000000000000000e+02	8.631257184261378335e-01	9.539555153250289798e-01	1.000000000000000000e+00
2.485000000000000000e+02	8.631306437552022093e-01	9.539595951432119358e-01	1.000000000000000000e+00
2.490000000000000000e+02	8.631353781897327382e-01	9.539634631887636829e-01	1.000000000000000000e+00
2.495000000000000000e+02	8.631399241179437132e-01	9.539671223722872018e-01	1.000000000000000000e+00
2.500000000000000000e+02	8.631442838924666683e-01	9.539705755643823615e-01	1.000000000000000000e+00
2.505000000000000000e+02	8.631484598308670764e-01	9.539738255961954794e-01	1.000000000000000000e+00
2.510000000000000000e+02	8.631524542161597147e-01	9.539768752599617763e-01	1.000000000000000000e+00
2.515000000000000000e+02	8.631562692973114848e-01	9.539797273095393937e-01	1.000000000000000000e+00
2.520000000000000000e+02	8.631599072897415681e-01	9.539823844609384151e-01	1.000000000000000000e+00
2.525000000000000000e+02	8.631633703758108123e-01	9.539848493928395623e-01	1.000000000000000000e+00
2.530000000000000000e+02	8.631666607053056772e-01	9.539871247471075622e-01	1.000000000000000000e+00
2.535000000000000000e+02	8.631697803959158533e-01	9.539892131292978528e-01	1.000000000000000000e+00
2.540000000000000000e+02	8.631727315337022199e-01	9.539911171091549624e-01	1.000000000000000000e+00
2.545000000000000000e+02	8.631755161735626958e-01	9.539928392211050046e-01	1.000000000000000000e+00
2.550000000000000000e+02	8.631781363396857643e-01	9.539943819647407341e-01	1.000000000000000000e+00
2.555000000000000000e+02	8.631805940260018906e-01	9.539957478053004980e-01	1.000000000000000000e+00
2.560000000000000000e+02	8.631828911966267226e-01	9.539969391741406346e-01	1.000000000000000000e+00
2.565000000000000000e+02	8.631850297862970756e-01	9.539979584692009906e-01	1.000000000000000000e+00
2.570000000000000000e+02	8.631870117008025867e-01	9.539988080554635541e-01	1.000000000000000000e+00
2.575000000000000000e+02	8.631888388174097093e-01	9.539994902654069797e-01	1.000000000000000000e+00
2.580000000000000000e+02	8.631905129852793790e-01	9.540000073994516772e-01	1.000000000000000000e+00
2.585000000000000000e+02	8.631920360258801272e-01	9.540003617264012359e-01	1.000000000000000000e+00
2.590000000000000000e+02	8.631934097333933131e-01	9.540005554838768553e-01	1.000000000000000000e+00
2.595000000000000000e+02	8.631946358751142467e-01	9.540005908787457800e-01	1.000000000000000000e+00
2.600000000000000000e+02	8.631957161918465404e-01	9.540004700875441834e-01	1.000000000000000000e+00
2.605000000000000000e+02	8.631966523982913531e-01	9.540001952568943899e-01	1.000000000000000000e+00
2.610000000000000000e+02	8.631974461834284185e-01	9.539997685039143249e-01	1.000000000000000000e+00
2.615000000000000000e+02	8.631980992108981843e-01	9.539991919166257439e-01	1.000000000000000000e+00
2.620000000000000000e+02	8.631986131193686296e-01	9.539984675543515813e-01	1.000000000000000000e+00
2.625000000000000000e+02	8.631989895229068566e-01	9.539975974481120780e-01	1.000000000000000000e+00
2.630000000000000000e+02	8.631992300113372485e-01	9.539965836010126932e-01	1.000000000000000000e+00
2.635000000000000000e+02	8.631993361505997386e-01	9.539954279886283528e-01	1.000000000000000000e+00
2.640000000000000000e+02	8.631993094830994195e-01	9.539941325593818133e-01	1.000000000000000000e+00
2.645000000000000000e+02	8.631991515280552640e-01	9.539926992349168078e-01	1.000000000000000000e+00
2.650000000000000000e+02	8.631988637818378551e-01	9.539911299104655296e-01	1.000000000000000000e+00
2.655000000000000000e+02	8.631984477183074489e-01	9.539894264552127856e-01	1.000000000000000000e+00
2.660000000000000000e+02	8.631979047891448209e-01	9.539875907126528221e-01	1.000000000000000000e+00
2.665000000000000000e+02	8.631972364241774498e-01	9.539856245009430413e-01	1.000000000000000000e+00
2.670000000000000000e+02	8.631964440317019260e-01	9.539835296132519460e-01	1.000000000000000000e+00
2.675000000000000000e+02	8.631955289988000324e-01	9.539813078181031969e-01	1.000000000000000000e+00
2.680000000000000000e+02	8.631944926916518268e-01	9.539789608597133430e-01	1.000000000000000000e+00
2.685000000000000000e+02	8.631933364558443955e-01	9.539764904583268867e-01	1.000000000000000000e+00
2.690000000000000000e+02	8.631920616166726123e-01	9.539738983105449099e-01	1.000000000000000000e+00
2.695000000000000000e+02	8.631906694794413415e-01	9.539711860896505913e-01	1.000000000000000000e+00
2.700000000000000000e+02	8.631891613297582033e-01	9.539683554459297277e-01	1.000000000000000000e+00
2.705000000000000000e+02	8.631875384338247859e-01	9.539654080069861486e-01	1.000000000000000000e+00
2.710000000000000000e+02	8.631858020387226382e-01	9.539623453780539108e-01	1.000000000000000000e+00
2.715000000000000000e+02	8.631839533726958225e-01	9.539591691423054964e-01	1.000000000000000000e+00
2.720000000000000000e+02	8.631819936454284692e-01	9.539558808611534602e-01	1.000000000000000000e+00
2.725000000000000000e+02	8.631799240483180036e-01	9.539524820745504119e-01	1.000000000000000000e+00
2.730000000000000000e+02	8.631777457547471499e-01	9.539489743012843359e-01	1.000000000000000000e+00
2.735000000000000000e+02	8.631754599203481648e-01	9.539453590392685811e-01	1.000000000000000000e+00
2.740000000000000000e+02	8.631730676832656268e-01	9.539416377658290758e-01	1.000000000000000000e+00
2.745000000000000000e+02	8.631705701644148965e-01	9.539378119379877674e-01	1.000000000000000000e+00
2.750000000000000000e+02	8.631679684677375786e-01	9.539338829927410668e-01	1.000000000000000000e+00
2.755000000000000000e+02	8.631652636804508782e-01	9.539298523473356273e-01	1.000000000000000000e+00
2.760000000000000000e+02	8.631624568732962910e-01	9.539257213995389062e-01	1.000000000000000000e+00
2.765000000000000000e+02	8.631595491007816312e-01	9.539214915279077278e-01	1.000000000000000000e+00
2.770000000000000000e+02	8.631565414014241711e-01	9.539171640920522943e-01	1.000000000000000000e+00
2.775000000000000000e+02	8.631534347979838984e-01	9.539127404328959781e-01	1.000000000000000000e+00
2.780000000000000000e+02	8.631502302976988839e-01	9.539082218729325602e-01	1.000000000000000000e+00
2.785000000000000000e+02	8.631469288925150973e-01	9.539036097164795835e-01	1.000000000000000000e+00
2.790000000000000000e+02	8.631435315593120050e-01	9.538989052499280419e-01	1.000000000000000000e+00
2.795000000000000000e+02	8.631400392601260574e-01	9.538941097419884052e-01	1.000000000000000000e+00
2.800000000000000000e+02	8.631364529423715126e-01	9.538892244439349799e-01	1.000000000000000000e+00
2.805000000000000000e+02	8.631327735390555977e-01	9.538842505898431634e-01	1.000000000000000000e+00
2.810000000000000000e+02	8.631290019689942250e-01	9.538791893968283642e-01	1.000000000000000000e+00
2.815000000000000000e+02	8.631251391370208248e-01	9.538740420652774832e-01	1.000000000000000000e+00
2.820000000000000000e+02	8.631211859341937354e-01	9.538688097790791742e-01	1.000000000000000000e+00
2.825000000000000000e+02	8.631171432380024822e-01	9.538634937058511065e-01	1.000000000000000000e+00
2.830000000000000000e+02	8.631130119125672850e-01	9.538580949971631195e-01	1.000000000000000000e+00
2.835000000000000000e+02	8.631087928088386763e-01	9.538526147887574913e-01	1.000000000000000000e+00
2.840000000000000000e+02	8.631044867647920116e-01	9.538470542007672082e-01	1.000000000000000000e+00
2.845000000000000000e+02	8.631000946056226475e-01	9.538414143379303489e-01	1.000000000000000000e+00
2.850000000000000000e+02	8.630956171439323477e-01	9.538356962898009161e-01	1.000000000000000000e+00
2.855000000000000000e+02	8.630910551799200192e-01	9.538299011309584463e-01	1.000000000000000000e+00
2.860000000000000000e+02	8.630864095015641224e-01	9.538240299212135120e-01	1.000000000000000000e+00
2.865000000000000000e+02	8.630816808848045252e-01	9.538180837058102268e-01	1.000000000000000000e+00
2.870000000000000000e+02	8.630768700937230253e-01	9.538120635156275284e-01	1.000000000000000000e+00
2.875000000000000000e+02	8.630719778807187659e-01	9.538059703673753553e-01	1.000000000000000000e+00
2.880000000000000000e+02	8.630670049866817628e-01	9.537998052637902680e-01	1.000000000000000000e+00
2.885000000000000000e+02	8.630619521411659889e-01	9.537935691938274063e-01	1.000000000000000000e+00
2.890000000000000000e+02	8.630568200625561293e-01	9.537872631328488948e-01	1.000000000000000000e+00
2.895000000000000000e+02	8.630516094582367792e-01	9.537808880428124692e-01	1.000000000000000000e+00
2.900000000000000000e+02	8.630463210247536487e-01	9.537744448724542190e-01	1.000000000000000000e+00
2.905000000000000000e+02	8.630409554479774314e-01	9.537679345574707757e-01	1.000000000000000000e+00
2.910000000000000000e+02	8.630355134032615672e-01	9.537613580206989461e-01	1.000000000000000000e+00
2.915000000000000000e+02	8.630299955556002267e-01	9.537547161722915723e-01	1.000000000000000000e+00
2.920000000000000000e+02	8.630244025597819668e-01	9.537480099098923914e-01	1.000000000000000000e+00
2.925000000000000000e+02	8.630187350605437180e-01	9.537412401188085642e-01	1.000000000000000000e+00
2.930000000000000000e+02	8.630129936927189993e-01	9.537344076721786523e-01	1.000000000000000000e+00
2.935000000000000000e+02	8.630071790813872434e-01	9.537275134311413716e-01	1.000000000000000000e+00
2.940000000000000000e+02	8.630012918420204571e-01	9.537205582450001273e-01	1.000000000000000000e+00
2.945000000000000000e+02	8.629953325806236641e-01	9.537135429513847740e-01	1.000000000000000000e+00
2.950000000000000000e+02	8.629893018938801230e-01	9.537064683764135964e-01	1.000000000000000000e+00
2.955000000000000000e+02	8.629832003692891051e-01	9.536993353348500735e-01	1.000000000000000000e+00
2.960000000000000000e+02	8.629770285853031186e-01	9.536921446302598637e-01	1.000000000000000000e+00
2.965000000000000000e+02	8.629707871114649098e-01	9.536848970551644600e-01	1.000000000000000000e+00
2.970000000000000000e+02	8.629644765085391356e-01	9.536775933911928460e-01	1.000000000000000000e+00
2.975000000000000000e+02	8.629580973286445911e-01	9.536702344092311545e-01	1.000000000000000000e+00
2.980000000000000000e+02	8.629516501153846608e-01	9.536628208695707709e-01	1.000000000000000000e+00
2.985000000000000000e+02	8.629451354039745503e-01	9.536553535220534394e-01	1.000000000000000000e+00
2.990000000000000000e+02	8.629385537213660751e-01	9.536478331062149261e-01	1.000000000000000000e+00
2.995000000000000000e+02	8.629319055863732268e-01	9.536402603514273491e-01	1.000000000000000000e+00
3.000000000000000000e+02	8.629251915097937431e-01	9.536326359770376238e-01	1.000000000000000000e+00
3.005000000000000000e+02	8.629184119945289000e-01	9.536249606925063516e-01	1.000000000000000000e+00
3.010000000000000000e+02	8.629115675357039716e-01	9.536172351975434891e-01	1.000000000000000000e+00
3.015000000000000000e+02	8.629046586207826941e-01	9.536094601822416861e-01	1.000000000000000000e+00
3.020000000000000000e+02	8.628976857296842828e-01	9.536016363272092899e-01	1.000000000000000000e+00
3.025000000000000000e+02	8.628906493348971196e-01	9.535937643037004641e-01	1.000000000000000000e+00
3.030000000000000000e+02	8.628835499015879984e-01	9.535858447737430854e-01	1.000000000000000000e+00
3.035000000000000000e+02	8.628763878877163673e-01	9.535778783902669753e-01	1.000000000000000000e+00
3.040000000000000000e+02	8.628691637441392448e-01	9.535698657972274672e-01	1.000000000000000000e+00
3.045000000000000000e+02	8.628618779147206874e-01	9.535618076297293078e-01	1.000000000000000000e+00
3.050000000000000000e+02	8.628545308364355959e-01	9.535537045141487811e-01	1.000000000000000000e+00
3.055000000000000000e+02	8.628471229394744091e-01	9.535455570682530579e-01	1.000000000000000000e+00
3.060000000000000000e+02	8.628396546473453554e-01	9.535373659013184344e-01	1.000000000000000000e+00
3.065000000000000000e+02	8.628321263769762606e-01	9.535291316142477935e-01	1.000000000000000000e+00
3.070000000000000000e+02	8.628245385388115807e-01	9.535208547996851802e-01	1.000000000000000000e+00
3.075000000000000000e+02	8.628168915369117675e-01	9.535125360421286000e-01	1.000000000000000000e+00
3.080000000000000000e+02	8.628091857690510791e-01	9.535041759180438170e-01	1.000000000000000000e+00
3.085000000000000000e+02	8.628014216268099501e-01	9.534957749959726003e-01	1.000000000000000000e+00
3.090000000000000000e+02	8.627935994956706933e-01	9.534873338366436357e-01	1.000000000000000000e+00
3.095000000000000000e+02	8.627857197551084267e-01	9.534788529930781076e-01	1.000000000000000000e+00
3.100000000000000000e+02	8.627777827786831111e-01	9.534703330106968355e-01	1.000000000000000000e+00
3.105000000000000000e+02	8.627697889341288118e-01	9.534617744274247464e-01	1.000000000000000000e+00
3.110000000000000000e+02	8.627617385834414065e-01	9.534531777737927927e-01	1.000000000000000000e+00
3.115000000000000000e+02	8.627536320829658489e-01	9.534445435730406482e-01	1.000000000000000000e+00
3.120000000000000000e+02	8.627454697834832098e-01	9.534358723412169612e-01	1.000000000000000000e+00
3.125000000000000000e+02	8.627372520302929448e-01	9.534271645872771650e-01	1.000000000000000000e+00
3.130000000000000000e+02	8.627289791632971605e-01	9.534184208131818439e-01	1.000000000000000000e+00
3.135000000000000000e+02	8.627206515170828816e-01	9.534096415139926561e-01	1.000000000000000000e+00
3.140000000000000000e+02	8.627122694210025422e-01	9.534008271779674804e-01	1.000000000000000000e+00
3.145000000000000000e+02	8.627038331992528120e-01	9.533919782866527859e-01	1.000000000000000000e+00
3.150000000000000000e+02	8.626953431709545317e-01	9.533830953149774468e-01	1.000000000000000000e+00
3.155000000000000000e+02	8.626867996502285418e-01	9.533741787313422256e-01	1.000000000000000000e+00
3.160000000000000000e+02	8.626782029462730650e-01	9.533652289977108119e-01	1.000000000000000000e+00
3.165000000000000000e+02	8.626695533634370916e-01	9.533562465696973076e-01	1.000000000000000000e+00
3.170000000000000000e+02	8.626608512012959862e-01	9.533472318966538239e-01	1.000000000000000000e+00
3.175000000000000000e+02	8.626520967547235408e-01	9.533381854217570783e-01	1.000000000000000000e+00
3.180000000000000000e+02	8.626432903139623631e-01	9.533291075820917726e-01	1.000000000000000000e+00
3.185000000000000000e+02	8.626344321646974844e-01	9.533199988087359689e-01	1.000000000000000000e+00
3.190000000000000000e+02	8.626255225881234168e-01	9.533108595268433572e-01	1.000000000000000000e+00
3.195000000000000000e+02	8.626165618610142083e-01	9.533016901557237466e-01	1.000000000000000000e+00
3.200000000000000000e+02	8.626075502557896124e-01	9.532924911089236675e-01	1.000000000000000000e+00
3.205000000000000000e+02	8.625984880405834776e-01	9.532832627943066406e-01	1.000000000000000000e+00
3.210000000000000000e+02	8.625893754793081403e-01	9.532740056141301155e-01	1.000000000000000000e+00
3.215000000000000000e+02	8.625802128317187067e-01	9.532647199651226311e-01	1.000000000000000000e+00
3.220000000000000000e+02	8.625710003534778902e-01	9.532554062385606430e-01	1.000000000000000000e+00
3.225000000000000000e+02	8.625617382962188495e-01	9.532460648203425757e-01	1.000000000000000000e+00
3.230000000000000000e+02	8.625524269076051409e-01	9.532366960910633180e-01	1.000000000000000000e+00
3.235000000000000000e+02	8.625430664313934459e-01	9.532273004260863880e-01	1.000000000000000000e+00
3.240000000000000000e+02	8.625336571074934122e-01	9.532178781956165414e-01	1.000000000000000000e+00
3.245000000000000000e+02	8.625241991720249413e-01	9.532084297647707150e-01	1.000000000000000000e+00
3.250000000000000000e+02	8.625146928573795835e-01	9.531989554936473041e-01	1.000000000000000000e+00
3.255000000000000000e+02	8.625051383922742732e-01	9.531894557373954413e-01	1.000000000000000000e+00
3.260000000000000000e+02	8.624955360018111694e-01	9.531799308462837184e-01	1.000000000000000000e+00
3.265000000000000000e+02	8.624858859075310580e-01	9.531703811657658010e-01	1.000000000000000000e+00
3.270000000000000000e+02	8.624761883274691954e-01	9.531608070365481522e-01	1.000000000000000000e+00
3.275000000000000000e+02	8.624664434762092657e-01	9.531512087946539813e-01	1.000000000000000000e+00
3.280000000000000000e+02	8.624566515649361165e-01	9.531415867714886359e-01	1.000000000000000000e+00
3.285000000000000000e+02	8.624468128014893820e-01	9.531319412939021074e-01	1.000000000000000000e+00
3.290000000000000000e+02	8.624369273904134436e-01	9.531222726842528692e-01	1.000000000000000000e+00
3.295000000000000000e+02	8.624269955330100546e-01	9.531125812604682723e-01	1.000000000000000000e+00
3.300000000000000000e+02	8.624170174273875222e-01	9.531028673361064962e-01	1.000000000000000000e+00
3.305000000000000000e+02	8.624069932685101136e-01	9.530931312204158345e-01	1.000000000000000000e+00
3.310000000000000000e+02	8.623969232482471270e-01	9.530833732183944251e-01	1.000000000000000000e+00
3.315000000000000000e+02	8.623868075554208534e-01	9.530735936308485368e-01	1.000000000000000000e+00
3.320000000000000000e+02	8.623766463758533174e-01	9.530637927544503007e-01	1.000000000000000000e+00
3.325000000000000000e+02	8.623664398924126839e-01	9.530539708817937772e-01	1.000000000000000000e+00
3.330000000000000000e+02	8.623561882850612204e-01	9.530441283014524645e-01	1.000000000000000000e+00
3.335000000000000000e+02	8.623458917308967075e-01	9.530342652980330342e-01	1.000000000000000000e+00
3.340000000000000000e+02	8.623355504042006237e-01	9.530243821522308423e-01	1.000000000000000000e+00
3.345000000000000000e+02	8.623251644764791113e-01	9.530144791408831084e-01	1.000000000000000000e+00
3.350000000000000000e+02	8.623147341165083857e-01	9.530045565370226512e-01	1.000000000000000000e+00
3.355000000000000000e+02	8.623042594903759239e-01	9.529946146099290694e-01	1.000000000000000000e+00
3.360000000000000000e+02	8.622937407615234306e-01	9.529846536251818101e-01	1.000000000000000000e+00
3.365000000000000000e+02	8.622831780907855848e-01	9.529746738447093524e-01	1.000000000000000000e+00
3.370000000000000000e+02	8.622725716364345594e-01	9.529646755268407210e-01	1.000000000000000000e+00
3.375000000000000000e+02	8.622619215542176585e-01	9.529546589263545586e-01	1.000000000000000000e+00
3.380000000000000000e+02	8.622512279973961746e-01	9.529446242945273093e-01	1.000000000000000000e+00
3.385000000000000000e+02	8.622404911167860231e-01	9.529345718791822906e-01	1.000000000000000000e+00
3.390000000000000000e+02	8.622297110607958226e-01	9.529245019247366555e-01	1.000000000000000000e+00
3.395000000000000000e+02	8.622188879754627555e-01	9.529144146722480224e-01	1.000000000000000000e+00
3.400000000000000000e+02	8.622080220044924248e-01	9.529043103594615483e-01	1.000000000000000000e+00
3.405000000000000000e+02	8.621971132892929379e-01	9.528941892208541153e-01	1.000000000000000000e+00
3.410000000000000000e+02	8.621861619690134315e-01	9.528840514876801837e-01	1.000000000000000000e+00
3.415000000000000000e+02	8.621751681805772671e-01	9.528738973880160890e-01	1.000000000000000000e+00
3.420000000000000000e+02	8.621641320587180024e-01	9.528637271468032299e-01	1.000000000000000000e+00
3.425000000000000000e+02	8.621530537360144741e-01	9.528535409858914784e-01	1.000000000000000000e+00
3.430000000000000000e+02	8.621419333429241050e-01	9.528433391240815897e-01	1.000000000000000000e+00
3.435000000000000000e+02	8.621307710078156550e-01	9.528331217771670580e-01	1.000000000000000000e+00
3.440000000000000000e+02	8.621195668570040826e-01	9.528228891579756388e-01	1.000000000000000000e+00
3.445000000000000000e+02	8.621083210147808540e-01	9.528126414764099827e-01	1.000000000000000000e+00
3.450000000000000000e+02	8.620970336034472492e-01	9.528023789394876042e-01	1.000000000000000000e+00
3.455000000000000000e+02	8.620857047433456710e-01	9.527921017513810709e-01	1.000000000000000000e+00
3.460000000000000000e+02	8.620743345528898427e-01	9.527818101134565287e-01	1.000000000000000000e+00
3.465000000000000000e+02	8.620629231485967825e-01	9.527715042243126708e-01	1.000000000000000000e+00
3.470000000000000000e+02	8.620514706451154474e-01	9.527611842798189290e-01	1.000000000000000000e+00
3.475000000000000000e+02	8.620399771552573753e-01	9.527508504731520000e-01	1.000000000000000000e+00
3.480000000000000000e+02	8.620284427900253288e-01	9.527405029948343707e-01	1.000000000000000000e+00
3.485000000000000000e+02	8.620168676586414946e-01	9.527301420327690673e-01	1.000000000000000000e+00
3.490000000000000000e+02	8.620052518685784593e-01	9.527197677722777369e-01	1.000000000000000000e+00
3.495000000000000000e+02	8.619935955255835225e-01	9.527093803961338425e-01	1.000000000000000000e+00
3.500000000000000000e+02	8.619818987337078964e-01	9.526989800845994116e-01	1.000000000000000000e+00
3.505000000000000000e+02	8.619701615953345719e-01	9.526885670154587871e-01	1.000000000000000000e+00
3.510000000000000000e+02	8.619583842112037431e-01	9.526781413640531548e-01	1.000000000000000000e+00
3.515000000000000000e+02	8.619465666804391191e-01	9.526677033033130737e-01	1.000000000000000000e+00
3.520000000000000000e+02	8.619347091005745698e-01	9.526572530037931141e-01	1.000000000000000000e+00
3.525000000000000000e+02	8.619228115675786617e-01	9.526467906337033886e-01	1.000000000000000000e+00
3.530000000000000000e+02	8.619108741758807479e-01	9.526363163589419703e-01	1.000000000000000000e+00
3.535000000000000000e+02	8.618988970183946163e-01	9.526258303431272001e-01	1.000000000000000000e+00
3.540000000000000000e+02	8.618868801865435803e-01	9.526153327476283295e-01	1.000000000000000000e+00
3.545000000000000000e+02	8.618748237702845705e-01	9.526048237315970502e-01	1.000000000000000000e+00
3.550000000000000000e+02	8.618627278581308948e-01	9.525943034519972485e-01	1.000000000000000000e+00
3.555000000000000000e+02	8.618505925371762189e-01	9.525837720636359807e-01	1.000000000000000000e+00
3.560000000000000000e+02	8.618384178931175477e-01	9.525732297191924491e-01	1.000000000000000000e+00
3.565000000000000000e+02	8.618262040102759869e-01	9.525626765692468689e-01	1.000000000000000000e+00
3.570000000000000000e+02	8.618139509716234992e-01	9.525521127623111095e-01	1.000000000000000000e+00
3.575000000000000000e+02	8.618016588587981142e-01	9.525415384448545630e-01	1.000000000000000000e+00
3.580000000000000000e+02	8.617893277521320172e-01	9.525309537613344535e-01	1.000000000000000000e+00
3.585000000000000000e+02	8.617769577306683138e-01	9.525203588542222599e-01	1.000000000000000000e+00
3.590000000000000000e+02	8.617645488721837888e-01	9.525097538640311390e-01	1.000000000000000000e+00
3.595000000000000000e+02	8.617521012532093350e-01	9.524991389293434585e-01	1.000000000000000000e+00
3.600000000000000000e+02	8.617396149490501589e-01	9.524885141868367766e-01	1.000000000000000000e+00
3.605000000000000000e+02	8.617270900338054318e-01	9.524778797713098211e-01	1.000000000000000000e+00
3.610000000000000000e+02	8.617145265803878296e-01	9.524672358157088015e-01	1.000000000000000000e+00
3.615000000000000000e+02	8.617019246605447380e-01	9.524565824511532774e-01	1.000000000000000000e+00
3.620000000000000000e+02	8.616892843448735739e-01	9.524459198069595844e-01	1.000000000000000000e+00
3.625000000000000000e+02	8.616766057028450998e-01	9.524352480106679231e-01	1.000000000000000000e+00
3.630000000000000000e+02	8.616638888028181897e-01	9.524245671880647857e-01	1.000000000000000000e+00
3.635000000000000000e+02	8.616511337120599245e-01	9.524138774632079363e-01	1.000000000000000000e+00
3.640000000000000000e+02	8.616383404967631332e-01	9.524031789584505026e-01	1.000000000000000000e+00
3.645000000000000000e+02	8.616255092220641565e-01	9.523924717944634022e-01	1.000000000000000000e+00
3.650000000000000000e+02	8.616126399520597223e-01	9.523817560902595458e-01	1.000000000000000000e+00
3.655000000000000000e+02	8.615997327498254865e-01	9.523710319632161525e-01	1.000000000000000000e+00
3.660000000000000000e+02	8.615867876774310208e-01	9.523602995290967321e-01	1.000000000000000000e+00
3.665000000000000000e+02	8.615738047959572432e-01	9.523495589020741781e-01	1.000000000000000000e+00
3.670000000000000000e+02	8.615607841655135157e-01	9.523388101947519724e-01	1.000000000000000000e+00
3.675000000000000000e+02	8.615477258452525211e-01	9.523280535181858353e-01	1.000000000000000000e+00
3.680000000000000000e+02	8.615346298933870273e-01	9.523172889819054854e-01	1.000000000000000000e+00
3.685000000000000000e+02	8.615214963672050974e-01	9.523065166939350679e-01	1.000000000000000000e+00
3.690000000000000000e+02	8.615083253230858551e-01	9.522957367608141377e-01	1.000000000000000000e+00
3.695000000000000000e+02	8.614951168165139173e-01	9.522849492876178656e-01	1.000000000000000000e+00
3.700000000000000000e+02	8.614818709020948262e-01	9.522741543779772444e-01	1.000000000000000000e+00
3.705000000000000000e+02	8.614685876335701487e-01	9.522633521340990725e-01	1.000000000000000000e+00
3.710000000000000000e+02	8.614552670638307985e-01	9.522525426567853835e-01	1.000000000000000000e+00
3.715000000000000000e+02	8.614419092449322468e-01	9.522417260454525412e-01	1.000000000000000000e+00
3.720000000000000000e+02	8.614285142281088437e-01	9.522309023981511134e-01	1.000000000000000000e+00
3.725000000000000000e+02	8.614150820637855865e-01	9.522200718115834128e-01	1.000000000000000000e+00
3.730000000000000000e+02	8.614016128015946627e-01	9.522092343811230375e-01	1.000000000000000000e+00
3.735000000000000000e+02	8.613881064903867735e-01	9.521983902008326339e-01	1.000000000000000000e+00
3.740000000000000000e+02	8.613745631782447898e-01	9.521875393634824380e-01	1.000000000000000000e+00
3.745000000000000000e+02	8.613609829124968531e-01	9.521766819605668175e-01	1.000000000000000000e+00
3.750000000000000000e+02	8.613473657397295868e-01	9.521658180823234785e-01	1.000000000000000000e+00
3.755000000000000000e+02	8.613337117057996428e-01	9.521549478177494530e-01	1.000000000000000000e+00
3.760000000000000000e+02	8.613200208558468018e-01	9.521440712546184182e-01	1.000000000000000000e+00
3.765000000000000000e+02	8.613062932343072964e-01	9.521331884794985712e-01	1.000000000000000000e+00
3.770000000000000000e+02	8.612925288849224703e-01	9.521222995777670617e-01	1.000000000000000000e+00
3.775000000000000000e+02	8.612787278507544331e-01	9.521114046336287551e-01	1.000000000000000000e+00
3.780000000000000000e+02	8.612648901741954965e-01	9.521005037301304430e-01	1.000000000000000000e+00
3.785000000000000000e+02	8.612510158969802765e-01	9.520895969491777189e-01	1.000000000000000000e+00
3.790000000000000000e+02	8.612371050601970168e-01	9.520786843715508541e-01	1.000000000000000000e+00
3.795000000000000000e+02	8.612231577042983588e-01	9.520677660769193418e-01	1.000000000000000000e+00
3.800000000000000000e+02	8.612091738691123322e-01	9.520568421438578843e-01	1.000000000000000000e+00
3.805000000000000000e+02	8.611951535938539015e-01	9.520459126498612701e-01	1.000000000000000000e+00
3.810000000000000000e+02	8.611810969171346253e-01	9.520349776713594725e-01	1.000000000000000000e+00
3.815000000000000000e+02	8.611670038769730917e-01	9.520240372837311948e-01	1.000000000000000000e+00
3.820000000000000000e+02	8.611528745108063543e-01	9.520130915613199685e-01	1.000000000000000000e+00
3.825000000000000000e+02	8.611387088554992575e-01	9.520021405774474754e-01	1.000000000000000000e+00
3.830000000000000000e+02	8.611245069473535407e-01	9.519911844044269822e-01	1.000000000000000000e+00
3.835000000000000000e+02	8.611102688221197177e-01	9.519802231135786608e-01	1.000000000000000000e+00
3.840000000000000000e+02	8.610959945150044037e-01	9.519692567752420231e-01	1.000000000000000000e+00
3.845000000000000000e+02	8.610816840606821954e-01	9.519582854587897991e-01	1.000000000000000000e+00
3.850000000000000000e+02	8.610673461317858157e-01	9.519473092326418140e-01	1.000000000000000000e+00
3.855000000000000000e+02	8.610529816306005113e-01	9.519363281642767571e-01	1.000000000000000000e+00
3.860000000000000000e+02	8.610385811346545903e-01	9.519253423202462816e-01	1.000000000000000000e+00
3.865000000000000000e+02	8.610241446765718454e-01	9.519143517661873277e-01	1.000000000000000000e+00
3.870000000000000000e+02	8.610096722884879039e-01	9.519033565668347796e-01	1.000000000000000000e+00
3.875000000000000000e+02	8.609951640020597763e-01	9.518923567860337887e-01	1.000000000000000000e+00
3.880000000000000000e+02	8.609806198484722950e-01	9.518813524867517639e-01	1.000000000000000000e+00
3.885000000000000000e+02	8.609660398584486618e-01	9.518703437310910287e-01	1.000000000000000000e+00
3.890000000000000000e+02	8.609514240622574421e-01	9.518593305803002558e-01	1.000000000000000000e+00
3.895000000000000000e+02	8.609367744371627662e-01	9.518483130947860138e-01	1.000000000000000000e+00
3.900000000000000000e+02	8.609220954806364734e-01	9.518372913341252017e-01	1.000000000000000000e+00
3.905000000000000000e+02	8.609073808121812110e-01	9.518262653570755960e-01	1.000000000000000000e+00
3.910000000000000000e+02	8.608926304603530255e-01	9.518152352215873968e-01	1.000000000000000000e+00
3.915000000000000000e+02	8.608778444532914076e-01	9.518042009848141083e-01	1.000000000000000000e+00
3.920000000000000000e+02	8.608630228187295064e-01	9.517931627031241959e-01	1.000000000000000000e+00
3.925000000000000000e+02	8.608481655839994584e-01	9.517821204321110784e-01	1.000000000000000000e+00
3.930000000000000000e+02	8.608332727760408254e-01	9.517710742266041191e-01	1.000000000000000000e+00
3.935000000000000000e+02	8.608183444214072555e-01	9.517600241406793948e-01	1.000000000000000000e+00
3.940000000000000000e+02	8.608033805462735888e-01	9.517489702276692443e-01	1.000000000000000000e+00
3.945000000000000000e+02	8.607883811764429627e-01	9.517379125401733697e-01	1.000000000000000000e+00
3.950000000000000000e+02	8.607733463373543614e-01	9.517268511300686074e-01	1.000000000000000000e+00
3.955000000000000000e+02	8.607582760540869460e-01	9.517157860485182530e-01	1.000000000000000000e+00
3.960000000000000000e+02	8.607431703513700461e-01	9.517047173459833864e-01	1.000000000000000000e+00
3.965000000000000000e+02	8.607280292535866018e-01	9.516936450722305318e-01	1.000000000000000000e+00
3.970000000000000000e+02	8.607128527847813793e-01	9.516825692763427602e-01	1.000000000000000000e+00
3.975000000000000000e+02	8.606976409686670770e-01	9.516714900067285710e-01	1.000000000000000000e+00
3.980000000000000000e+02	8.606823938286297659e-01	9.516604073111306628e-01	1.000000000000000000e+00
3.985000000000000000e+02	8.606671113877363277e-01	9.516493212366362586e-01	1.000000000000000000e+00
3.990000000000000000e+02	8.606517936687385628e-01	9.516382318296849885e-01	1.000000000000000000e+00
3.995000000000000000e+02	8.606364406940811840e-01	9.516271391360781040e-01	1.000000000000000000e+00
4.000000000000000000e+02	8.606210524859063682e-01	9.516160432009878045e-01	1.000000000000000000e+00
4.005000000000000000e+02	8.606056290660598629e-01	9.516049440689650085e-01	1.000000000000000000e+00
4.010000000000000000e+02	8.605901704560958709e-01	9.515938417839482355e-01	1.000000000000000000e+00
4.015000000000000000e+02	8.605746804465171929e-01	9.515827363892729318e-01	1.000000000000000000e+00
4.020000000000000000e+02	8.605591576696673961e-01	9.515716279276779099e-01	1.000000000000000000e+00
4.025000000000000000e+02	8.605435997724517616e-01	9.515605164413152295e-01	1.000000000000000000e+00
4.030000000000000000e+02	8.605280067753164897e-01	9.515494019717574137e-01	1.000000000000000000e+00
4.035000000000000000e+02	8.605123786984432144e-01	9.515382845600058870e-01	1.000000000000000000e+00
4.040000000000000000e+02	8.604967155617544439e-01	9.515271642464976365e-01	1.000000000000000000e+00
4.045000000000000000e+02	8.604810173849195554e-01	9.515160410711150929e-01	1.000000000000000000e+00
4.050000000000000000e+02	8.604652841873586810e-01	9.515049150731917926e-01	1.000000000000000000e+00
4.055000000000000000e+02	8.604495159882482591e-01	9.514937862915209266e-01	1.000000000000000000e+00
4.060000000000000000e+02	8.604337128065246976e-01	9.514826547643622234e-01	1.000000000000000000e+00
4.065000000000000000e+02	8.604178746608910355e-01	9.514715205294501654e-01	1.000000000000000000e+00
4.070000000000000000e+02	8.604020015698193857e-01	9.514603836239998724e-01	1.000000000000000000e+00
4.075000000000000000e+02	8.603860935515578179e-01	9.514492440847156507e-01	1.000000000000000000e+00
4.080000000000000000e+02	8.603701506241325792e-01	9.514381019477966550e-01	1.000000000000000000e+00
4.085000000000000000e+02	8.603541728053545334e-01	9.514269572489453264e-01	1.000000000000000000e+00
4.090000000000000000e+02	8.603381601128219369e-01	9.514158100233726101e-01	1.000000000000000000e+00
4.095000000000000000e+02	8.603221125639257671e-01	9.514046603058061713e-01	1.000000000000000000e+00
4.100000000000000000e+02	8.603060301758533868e-01	9.513935081304957242e-01	1.000000000000000000e+00
4.105000000000000000e+02	8.602899129655936505e-01	9.513823535312210256e-01	1.000000000000000000e+00
4.110000000000000000e+02	8.602737609499389038e-01	9.513711965412968707e-01	1.000000000000000000e+00
4.115000000000000000e+02	8.602575741454916436e-01	9.513600371935806432e-01	1.000000000000000000e+00
4.120000000000000000e+02	8.602413525686665174e-01	9.513488755204778657e-01	1.000000000000000000e+00
4.125000000000000000e+02	8.602250962356945418e-01	9.513377115539484175e-01	1.000000000000000000e+00
4.130000000000000000e+02	8.602088051626285425e-01	9.513265453255138615e-01	1.000000000000000000e+00
4.135000000000000000e+02	8.601924793653443757e-01	9.513153768662614418e-01	1.000000000000000000e+00
4.140000000000000000e+02	8.601761188595467011e-01	9.513042062068519655e-01	1.000000000000000000e+00
4.145000000000000000e+02	8.601597236607712027e-01	9.512930333775242442e-01	1.000000000000000000e+00
4.150000000000000000e+02	8.601432937843899174e-01	9.512818584081019768e-01	1.000000000000000000e+00
4.155000000000000000e+02	8.601268365753829137e-01	9.512706813279985241e-01	1.000000000000000000e+00
4.160000000000000000e+02	8.601103544250339183e-01	9.512595021662232364e-01	1.000000000000000000e+00
4.165000000000000000e+02	8.600938376868142443e-01	9.512483209513865612e-01	1.000000000000000000e+00
4.170000000000000000e+02	8.600772863754533315e-01	9.512371377117062599e-01	1.000000000000000000e+00
4.175000000000000000e+02	8.600607005055316279e-01	9.512259524750114048e-01	1.000000000000000000e+00
4.180000000000000000e+02	8.600440881952559069e-01	9.512147652687494848e-01	1.000000000000000000e+00
4.185000000000000000e+02	8.600274516060767427e-01	9.512035761199900685e-01	1.000000000000000000e+00
4.190000000000000000e+02	8.600107805524541682e-01	9.511923850554310222e-01	1.000000000000000000e+00
4.195000000000000000e+02	8.599940750483885399e-01	9.511811921014030613e-01	1.000000000000000000e+00
4.200000000000000000e+02	8.599773351077482086e-01	9.511699972838753014e-01	1.000000000000000000e+00
4.205000000000000000e+02	8.599605607442721844e-01	9.511588006284596997e-01	1.000000000000000000e+00
4.210000000000000000e+02	8.599437519715735778e-01	9.511476021604162723e-01	1.000000000000000000e+00
4.215000000000000000e+02	8.599269088031408215e-01	9.511364019046578688e-01	1.000000000000000000e+00
4.220000000000000000e+02	8.599100312523429990e-01	9.511251998857549461e-01	1.000000000000000000e+00
4.225000000000000000e+02	8.598931193324299560e-01	9.511139961279402311e-01	1.000000000000000000e+00
4.230000000000000000e+02	8.598761730565377404e-01	9.511027906551134947e-01	1.000000000000000000e+00
4.235000000000000000e+02	8.598591924376887130e-01	9.510915834908457711e-01	1.000000000000000000e+00
4.240000000000000000e+02	8.598421774887966551e-01	9.510803746583844642e-01	1.000000000000000000e+00
4.245000000000000000e+02	8.598251282226675452e-01	9.510691641806573449e-01	1.000000000000000000e+00
4.250000000000000000e+02	8.598080446520022235e-01	9.510579520802766584e-01	1.000000000000000000e+00
4.255000000000000000e+02	8.597909267894010554e-01	9.510467383795447871e-01	1.000000000000000000e+00
4.260000000000000000e+02	8.597737746473633758e-01	9.510355231004564702e-01	1.000000000000000000e+00
4.265000000000000000e+02	8.597565944377573155e-01	9.510243062647052437e-01	1.000000000000000000e+00
4.270000000000000000e+02	8.597393863294924277e-01	9.510130878936857712e-01	1.000000000000000000e+00
4.275000000000000000e+02	8.597221440036486584e-01	9.510018680084985077e-01	1.000000000000000000e+00
4.280000000000000000e+02	8.597048674723387629e-01	9.509906466299549166e-01	1.000000000000000000e+00
4.285000000000000000e+02	8.596875661007907787e-01	9.509794237785791360e-01	1.000000000000000000e+00
4.290000000000000000e+02	8.596702330230626687e-01	9.509681994746140843e-01	1.000000000000000000e+00
4.295000000000000000e+02	8.596528657979479737e-01	9.509569737380243470e-01	1.000000000000000000e+00
4.300000000000000000e+02	8.596354727299685416e-01	9.509457465884999516e-01	1.000000000000000000e+00
4.305000000000000000e+02	8.596180515249511878e-01	9.509345180454600310e-01	1.000000000000000000e+00
4.310000000000000000e+02	8.596005962391681798e-01	9.509232881280575977e-01	1.000000000000000000e+00
4.315000000000000000e+02	8.595831068841328637e-01	9.509120568551817643e-01	1.000000000000000000e+00
4.320000000000000000e+02	8.595655834712848664e-01	9.509008242454620730e-01	1.000000000000000000e+00
4.325000000000000000e+02	8.595480260119936489e-01	9.508895903172722708e-01	1.000000000000000000e+00
4.330000000000000000e+02	8.595304394914510260e-01	9.508783550887336400e-01	1.000000000000000000e+00
4.335000000000000000e+02	8.595128359377148808e-01	9.508671185777179957e-01	1.000000000000000000e+00
4.340000000000000000e+02	8.594951988690535671e-01	9.508558808018520159e-01	1.000000000000000000e+00
4.345000000000000000e+02	8.594775404244240358e-01	9.508446417785194615e-01	1.000000000000000000e+00
4.350000000000000000e+02	8.594598673460129845e-01	9.508334015248662840e-01	1.000000000000000000e+00
4.355000000000000000e+02	8.594421604783873958e-01	9.508221600578014021e-01	1.000000000000000000e+00
4.360000000000000000e+02	8.594244197950606790e-01	9.508109173940021419e-01	1.000000000000000000e+00
4.365000000000000000e+02	8.594066453068280875e-01	9.507996735499169016e-01	1.000000000000000000e+00
4.370000000000000000e+02	8.593888370244293640e-01	9.507884285417670389e-01	1.000000000000000000e+00
4.375000000000000000e+02	8.593709949585515151e-01	9.507771823855517557e-01	1.000000000000000000e+00
4.380000000000000000e+02	8.593531299784851196e-01	9.507659350970503187e-01	1.000000000000000000e+00
4.385000000000000000e+02	8.593352373116379672e-01	9.507546866918246131e-01	1.000000000000000000e+00
4.390000000000000000e+02	8.593173271119582957e-01	9.507434371852230282e-01	1.000000000000000000e+00
4.395000000000000000e+02	8.592993864233446910e-01	9.507321865923831217e-01	1.000000000000000000e+00
4.400000000000000000e+02	8.592814394866191696e-01	9.507209349282340627e-01	1.000000000000000000e+00
4.405000000000000000e+02	8.592634589913210608e-01	9.507096822074998510e-01	1.000000000000000000e+00
4.410000000000000000e+02	8.592454449477241463e-01	9.506984284447026479e-01	1.000000000000000000e+00
4.415000000000000000e+02	8.592273973660577990e-01	9.506871736541642193e-01	1.000000000000000000e+00
4.420000000000000000e+02	8.592093162565128672e-01	9.506759178500099328e-01	1.000000000000000000e+00
4.425000000000000000e+02	8.591912122904589166e-01	9.506646610461713109e-01	1.000000000000000000e+00
4.430000000000000000e+02	8.591730799221407588e-01	9.506534032563878078e-01	1.000000000000000000e+00
4.435000000000000000e+02	8.591549202037574995e-01	9.506421444942103616e-01	1.000000000000000000e+00
4.440000000000000000e+02	8.591367348303151630e-01	9.506308847730036149e-01	1.000000000000000000e+00
4.445000000000000000e+02	8.591185242908462305e-01	9.506196241059482466e-01	1.000000000000000000e+00
4.450000000000000000e+02	8.591003009261890533e-01	9.506083625060445241e-01	1.000000000000000000e+00
4.455000000000000000e+02	8.590820442451804206e-01	9.505970999861135251e-01	1.000000000000000000e+00
4.460000000000000000e+02	8.590637542576646801e-01	9.505858365587995795e-01	1.000000000000000000e+00
4.465000000000000000e+02	8.590454309734586458e-01	9.505745722365743777e-01	1.000000000000000000e+00
4.470000000000000000e+02	8.590270851020592735e-01	9.505633070317374145e-01	1.000000000000000000e+00
4.475000000000000000e+02	8.590087137652665517e-01	9.505520409564194306e-01	1.000000000000000000e+00
4.480000000000000000e+02	8.589903197063354368e-01	9.505407740225845226e-01	1.000000000000000000e+00
4.485000000000000000e+02	8.589718924542820710e-01	9.505295062420315855e-01	1.000000000000000000e+00
4.490000000000000000e+02	8.589534391023903037e-01	9.505182376263987543e-01	1.000000000000000000e+00
4.495000000000000000e+02	8.589349578605379731e-01	9.505069681871629594e-01	1.000000000000000000e+00
4.500000000000000000e+02	8.589164557504911368e-01	9.504956979356438129e-01	1.000000000000000000e+00
4.505000000000000000e+02	8.588979400115791529e-01	9.504844268830057175e-01	1.000000000000000000e+00
4.510000000000000000e+02	8.588793999771532350e-01	9.504731550402588658e-01	1.000000000000000000e+00
4.515000000000000000e+02	8.588608381395979041e-01	9.504618824182627934e-01	1.000000000000000000e+00
4.520000000000000000e+02	8.588422433168022563e-01	9.504506090277275998e-01	1.000000000000000000e+00
4.525000000000000000e+02	8.588236155182003007e-01	9.504393348792160578e-01	1.000000000000000000e+00
4.530000000000000000e+02	8.588049547532112804e-01	9.504280599831456122e-01	1.000000000000000000e+00
4.535000000000000000e+02	8.587862610312401168e-01	9.504167843497911550e-01	1.000000000000000000e+00
4.540000000000000000e+02	8.587675343616789636e-01	9.504055079892856917e-01	1.000000000000000000e+00
4.545000000000000000e+02	8.587487747539062077e-01	9.503942309116234499e-01	1.000000000000000000e+00
4.550000000000000000e+02	8.587299822172895780e-01	9.503829531266607678e-01	1.000000000000000000e+00
4.555000000000000000e+02	8.587111567611855900e-01	9.503716746441189800e-01	1.000000000000000000e+00
4.560000000000000000e+02	8.586922983949419885e-01	9.503603954735858617e-01	1.000000000000000000e+00
4.565000000000000000e+02	8.586734071278964153e-01	9.503491156245169602e-01	1.000000000000000000e+00
4.570000000000000000e+02	8.586544829693787406e-01	9.503378351062380380e-01	1.000000000000000000e+00
4.575000000000000000e+02	8.586355295537502208e-01	9.503265539279468488e-01	1.000000000000000000e+00
4.580000000000000000e+02	8.586165583067794094e-01	9.503152720987149138e-01	1.000000000000000000e+00
4.585000000000000000e+02	8.585975542475440259e-01	9.503039896274881881e-01	1.000000000000000000e+00
4.590000000000000000e+02	8.585785250988468009e-01	9.502927065230910575e-01	1.000000000000000000e+00
4.595000000000000000e+02	8.585594655164699995e-01	9.502814227942252279e-01	1.000000000000000000e+00
4.600000000000000000e+02	8.585403731657619275e-01	9.502701384494735004e-01	1.000000000000000000e+00
4.605000000000000000e+02	8.585212669445971834e-01	9.502588534973011036e-01	1.000000000000000000e+00
4.610000000000000000e+02	8.585021288676972784e-01	9.502475679460559155e-01	1.000000000000000000e+00
4.615000000000000000e+02	8.584829581070818616e-01	9.502362818039720160e-01	1.000000000000000000e+00
4.620000000000000000e+02	8.584637546719691148e-01	9.502249950791697986e-01	1.000000000000000000e+00
4.625000000000000000e+02	8.584445185715771087e-01	9.502137077796580789e-01	1.000000000000000000e+00
4.630000000000000000e+02	8.584252498151244692e-01	9.502024199133358717e-01	1.000000000000000000e+00
4.635000000000000000e+02	8.584059484118309324e-01	9.501911314879933901e-01	1.000000000000000000e+00
4.640000000000000000e+02	8.583866143709174557e-01	9.501798425113135993e-01	1.000000000000000000e+00
4.645000000000000000e+02	8.583672630026403239e-01	9.501685529908745487e-01	1.000000000000000000e+00
4.650000000000000000e+02	8.583478792106947752e-01	9.501572629341494824e-01	1.000000000000000000e+00
4.655000000000000000e+02	8.583284628444980413e-01	9.501459723485089492e-01	1.000000000000000000e+00
4.660000000000000000e+02	8.583090249947625816e-01	9.501346812412228005e-01	1.000000000000000000e+00
4.665000000000000000e+02	8.582895754954028567e-01	9.501233896194604123e-01	1.000000000000000000e+00
4.670000000000000000e+02	8.582700935040429302e-01	9.501120974902924621e-01	1.000000000000000000e+00
4.675000000000000000e+02	8.582505834806726241e-01	9.501008048606932599e-01	1.000000000000000000e+00
4.680000000000000000e+02	8.582310633079188733e-01	9.500895117375403043e-01	1.000000000000000000e+00
4.685000000000000000e+02	8.582115320749873488e-01	9.500782181276173910e-01	1.000000000000000000e+00
4.690000000000000000e+02	8.581919790205611021e-01	9.500669240376146130e-01	1.000000000000000000e+00
4.695000000000000000e+02	8.581723936528700136e-01	9.500556294741300256e-01	1.000000000000000000e+00
4.700000000000000000e+02	8.581527759810515521e-01	9.500443344436715343e-01	1.000000000000000000e+00
4.705000000000000000e+02	8.581331389322354175e-01	9.500330389526568942e-01	1.000000000000000000e+00
4.710000000000000000e+02	8.581134867426565282e-01	9.500217430074162639e-01	1.000000000000000000e+00
4.715000000000000000e+02	8.580938086055374114e-01	9.500104466141925386e-01	1.000000000000000000e+00
4.720000000000000000e+02	8.580740982749829326e-01	9.499991497791427930e-01	1.000000000000000000e+00
4.725000000000000000e+02	8.580543666307703932e-01	9.499878525083392811e-01	1.000000000000000000e+00
4.730000000000000000e+02	8.580346095625094316e-01	9.499765548077714339e-01	1.000000000000000000e+00
4.735000000000000000e+02	8.580148254967361332e-01	9.499652566833457490e-01	1.000000000000000000e+00
4.740000000000000000e+02	8.579950135256710908e-01	9.499539581408876776e-01	1.000000000000000000e+00
4.745000000000000000e+02	8.579751694658773742e-01	9.499426591861427349e-01	1.000000000000000000e+00
4.750000000000000000e+02	8.579553009814659958e-01	9.499313598247776103e-01	1.000000000000000000e+00
4.755000000000000000e+02	8.579354059286121714e-01	9.499200600623807222e-01	1.000000000000000000e+00
4.760000000000000000e+02	8.579154788406448962e-01	9.499087599044638841e-01	1.000000000000000000e+00
4.765000000000000000e+02	8.578955228579863146e-01	9.498974593564631919e-01	1.000000000000000000e+00
4.770000000000000000e+02	8.578755439268144212e-01	9.498861584237400235e-01	1.000000000000000000e+00
4.775000000000000000e+02	8.578555575660031796e-01	9.498748571115818162e-01	1.000000000000000000e+00
4.780000000000000000e+02	8.578355477200367840e-01	9.498635554252038427e-01	1.000000000000000000e+00
4.785000000000000000e+02	8.578155077122524563e-01	9.498522533697493220e-01	1.000000000000000000e+00
4.790000000000000000e+02	8.577954497655727595e-01	9.498409509502907522e-01	1.000000000000000000e+00
4.795000000000000000e+02	8.577753599914160754e-01	9.498296481718310202e-01	1.000000000000000000e+00
4.800000000000000000e+02	8.577552383989650586e-01	9.498183450393044014e-01	1.000000000000000000e+00
4.805000000000000000e+02	8.577350849974186842e-01	9.498070415575772252e-01	1.000000000000000000e+00
4.810000000000000000e+02	8.577149207937209141e-01	9.497957377314486527e-01	1.000000000000000000e+00
4.815000000000000000e+02	8.576947310127622792e-01	9.497844335656524528e-01	1.000000000000000000e+00
4.820000000000000000e+02	8.576745095073360359e-01	9.497731290648570024e-01	1.000000000000000000e+00
4.825000000000000000e+02	8.576542562866655839e-01	9.497618242336663963e-01	1.000000000000000000e+00
4.830000000000000000e+02	8.576339713599911985e-01	9.497505190766217797e-01	1.000000000000000000e+00
4.835000000000000000e+02	8.576136547365712515e-01	9.497392135982015704e-01	1.000000000000000000e+00
4.840000000000000000e+02	8.575933064256811011e-01	9.497279078028227906e-01	1.000000000000000000e+00
4.845000000000000000e+02	8.575729270194175635e-01	9.497166016948419554e-01	1.000000000000000000e+00
4.850000000000000000e+02	8.575525309301263999e-01	9.497052952785551838e-01	1.000000000000000000e+00
4.855000000000000000e+02	8.575321032168966573e-01	9.496939885582000862e-01	1.000000000000000000e+00
4.860000000000000000e+02	8.575116438890528769e-01	9.496826815379556530e-01	1.000000000000000000e+00
4.865000000000000000e+02	8.574911529559380297e-01	9.496713742219435872e-01	1.000000000000000000e+00
4.870000000000000000e+02	8.574706384658005165e-01	9.496600666142289704e-01	1.000000000000000000e+00
4.875000000000000000e+02	8.574501358838563236e-01	9.496487587188211510e-01	1.000000000000000000e+00
4.880000000000000000e+02	8.574296147305545679e-01	9.496374505396738552e-01	1.000000000000000000e+00
4.885000000000000000e+02	8.574090621643386534e-01	9.496261420806870746e-01	1.000000000000000000e+00
4.890000000000000000e+02	8.573884781945446676e-01	9.496148333457067325e-01	1.000000000000000000e+00
4.895000000000000000e+02	8.573678628305303473e-01	9.496035243385265723e-01	1.000000000000000000e+00
4.900000000000000000e+02	8.573472162219191173e-01	9.495922150628872682e-01	1.000000000000000000e+00
4.905000000000000000e+02	8.573265504281885052e-01	9.495809055224786466e-01	1.000000000000000000e+00
4.910000000000000000e+02	8.573058661704013872e-01	9.495695957209395743e-01	1.000000000000000000e+00
4.915000000000000000e+02	8.572851609054187305e-01	9.495582856618595136e-01	1.000000000000000000e+00
4.920000000000000000e+02	8.572644486710025991e-01	9.495469753487775222e-01	1.000000000000000000e+00
4.925000000000000000e+02	8.572437366041290030e-01	9.495356647851852516e-01	1.000000000000000000e+00
4.930000000000000000e+02	8.572230276802809135e-01	9.495243539745252814e-01	1.000000000000000000e+00
4.935000000000000000e+02	8.572023007373202885e-01	9.495130429201932287e-01	1.000000000000000000e+00
4.940000000000000000e+02	8.571815485215787955e-01	9.495017316255386364e-01	1.000000000000000000e+00
4.945000000000000000e+02	8.571607782233316986e-01	9.494904200938640848e-01	1.000000000000000000e+00
4.950000000000000000e+02	8.571400153732484650e-01	9.494791083284273014e-01	1.000000000000000000e+00
4.955000000000000000e+02	8.571192322432311661e-01	9.494677963324412717e-01	1.000000000000000000e+00
4.960000000000000000e+02	8.570984183036082227e-01	9.494564841090745722e-01	1.000000000000000000e+00
4.965000000000000000e+02	8.570775836157059624e-01	9.494451716614523695e-01	1.000000000000000000e+00
4.970000000000000000e+02	8.570567286300603271e-01	9.494338589926567540e-01	1.000000000000000000e+00
4.975000000000000000e+02	8.570358484092889251e-01	9.494225461057276272e-01	1.000000000000000000e+00
4.980000000000000000e+02	8.570149374679826293e-01	9.494112330036631464e-01	1.000000000000000000e+00
4.985000000000000000e+02	8.569940213451048283e-01	9.493999196894200576e-01	1.000000000000000000e+00
4.990000000000000000e+02	8.569730794079181146e-01	9.493886061659142506e-01	1.000000000000000000e+00
4.995000000000000000e+02	8.569521307980573210e-01	9.493772924360223131e-01	1.000000000000000000e+00
5.000000000000000000e+02	8.569311560854606658e-01	9.493659785025806430e-01	1.000000000000000000e+00
5.005000000000000000e+02	8.569101617278039873e-01	9.493546643683866693e-01	1.000000000000000000e+00
5.010000000000000000e+02	8.568891368572399969e-01	9.493433500361999622e-01	1.000000000000000000e+00
5.015000000000000000e+02	8.568680891362053798e-01	9.493320355087413454e-01	1.000000000000000000e+00
5.020000000000000000e+02	8.568470332811817247e-01	9.493207207886946719e-01	1.000000000000000000e+00
5.025000000000000000e+02	8.568259572351527575e-01	9.493094058787072687e-01	1.000000000000000000e+00
5.030000000000000000e+02	8.568048589984482710e-01	9.492980907813892699e-01	1.000000000000000000e+00
5.035000000000000000e+02	8.567837347178642871e-01	9.492867754993157270e-01	1.000000000000000000e+00
5.040000000000000000e+02	8.567625853946592152e-01	9.492754600350257199e-01	1.000000000000000000e+00
5.045000000000000000e+02	8.567414306681279124e-01	9.492641443910235788e-01	1.000000000000000000e+00
5.050000000000000000e+02	8.567202650037648581e-01	9.492528285697793278e-01	1.000000000000000000e+00
5.055000000000000000e+02	8.566990795030469119e-01	9.492415125737290182e-01	1.000000000000000000e+00
5.060000000000000000e+02	8.566778723354204761e-01	9.492301964052752838e-01	1.000000000000000000e+00
5.065000000000000000e+02	8.566566471483931799e-01	9.492188800667875626e-01	1.000000000000000000e+00
5.070000000000000000e+02	8.566353958104402366e-01	9.492075635606028738e-01	1.000000000000000000e+00
5.075000000000000000e+02	8.566141233190242010e-01	9.491962468890259297e-01	1.000000000000000000e+00
5.080000000000000000e+02	8.565928209633325574e-01	9.491849300543300227e-01	1.000000000000000000e+00
5.085000000000000000e+02	8.565715093149877113e-01	9.491736130587571374e-01	1.000000000000000000e+00
5.090000000000000000e+02	8.565501766667971140e-01	9.491622959045180608e-01	1.000000000000000000e+00
5.095000000000000000e+02	8.565288145615703730e-01	9.491509785937937149e-01	1.000000000000000000e+00
5.100000000000000000e+02	8.565074224687374560e-01	9.491396611287350460e-01	1.000000000000000000e+00
5.105000000000000000e+02	8.564860144503766426e-01	9.491283435114629130e-01	1.000000000000000000e+00
5.110000000000000000e+02	8.564645792154329529e-01	9.491170257440695313e-01	1.000000000000000000e+00
5.115000000000000000e+02	8.564431228368364346e-01	9.491057078286180282e-01	1.000000000000000000e+00
5.120000000000000000e+02	8.564216481484975274e-01	9.490943897671435536e-01	1.000000000000000000e+00
5.125000000000000000e+02	8.564001603337048074e-01	9.490830715616528357e-01	1.000000000000000000e+00
5.130000000000000000e+02	8.563786607872810874e-01	9.490717532141252910e-01	1.000000000000000000e+00
5.135000000000000000e+02	8.563571471242125144e-01	9.490604347265132468e-01	1.000000000000000000e+00
5.140000000000000000e+02	8.563356037177108915e-01	9.490491161007418297e-01	1.000000000000000000e+00
5.145000000000000000e+02	8.563140501673223159e-01	9.490377973387098542e-01	1.000000000000000000e+00
5.150000000000000000e+02	8.562924832616012338e-01	9.490264784422905997e-01	1.000000000000000000e+00
5.155000000000000000e+02	8.562708880787539556e-01	9.490151594133304780e-01	1.000000000000000000e+00
5.160000000000000000e+02	8.562492695913836993e-01	9.490038402536512541e-01	1.000000000000000000e+00
5.165000000000000000e+02	8.562276619884606754e-01	9.489925209650500459e-01	1.000000000000000000e+00
5.170000000000000000e+02	8.562060295993818571e-01	9.489812015492981034e-01	1.000000000000000000e+00
5.175000000000000000e+02	8.561843677039222555e-01	9.489698820081434727e-01	1.000000000000000000e+00
5.180000000000000000e+02	8.561626954636359921e-01	9.489585623433094419e-01	1.000000000000000000e+00
5.185000000000000000e+02	8.561410144204107953e-01	9.489472425564959845e-01	1.000000000000000000e+00
5.190000000000000000e+02	8.561193067453525263e-01	9.489359226493794264e-01	1.000000000000000000e+00
5.195000000000000000e+02	8.560975699949333606e-01	9.489246026236136666e-01	1.000000000000000000e+00
5.200000000000000000e+02	8.560758134312040912e-01	9.489132824808287348e-01	1.000000000000000000e+00
5.205000000000000000e+02	8.560540315720053250e-01	9.489019622226335660e-01	1.000000000000000000e+00
5.210000000000000000e+02	8.560322561230511162e-01	9.488906418506142249e-01	1.000000000000000000e+00
5.215000000000000000e+02	8.560104697748526226e-01	9.488793213663346826e-01	1.000000000000000000e+00
5.220000000000000000e+02	8.559886555949443032e-01	9.488680007713385933e-01	1.000000000000000000e+00
5.225000000000000000e+02	8.559668289838244792e-01	9.488566800671470736e-01	1.000000000000000000e+00
5.230000000000000000e+02	8.559449824874182378e-01	9.488453592552609228e-01	1.000000000000000000e+00
5.235000000000000000e+02	8.559231068666007802e-01	9.488340383371608455e-01	1.000000000000000000e+00
5.240000000000000000e+02	8.559012021310647977e-01	9.488227173143060078e-01	1.000000000000000000e+00
5.245000000000000000e+02	8.558792682905264071e-01	9.488113961881364800e-01	1.000000000000000000e+00
5.250000000000000000e+02	8.558573097782375960e-01	9.488000749600723482e-01	1.000000000000000000e+00
5.255000000000000000e+02	8.558353355532694051e-01	9.487887536315137149e-01	1.000000000000000000e+00
5.260000000000000000e+02	8.558133537737983021e-01	9.487774322038421415e-01	1.000000000000000000e+00
5.265000000000000000e+02	8.557913494725174486e-01	9.487661106784196496e-01	1.000000000000000000e+00
5.270000000000000000e+02	8.557693323957500375e-01	9.487547890565897202e-01	1.000000000000000000e+00
5.275000000000000000e+02	8.557472925914380024e-01	9.487434673396774043e-01	1.000000000000000000e+00
5.280000000000000000e+02	8.557252238704321501e-01	9.487321455289895455e-01	1.000000000000000000e+00
5.285000000000000000e+02	8.557031463884063882e-01	9.487208236258150018e-01	1.000000000000000000e+00
5.290000000000000000e+02	8.556810425688629040e-01	9.487095016314249785e-01	1.000000000000000000e+00
5.295000000000000000e+02	8.556589178272421270e-01	9.486981795470731393e-01	1.000000000000000000e+00
5.300000000000000000e+02	8.556367836169769259e-01	9.486868573739958288e-01	1.000000000000000000e+00
5.305000000000000000e+02	8.556146218900355649e-01	9.486755351134125158e-01	1.000000000000000000e+00
5.310000000000000000e+02	8.555924313894310851e-01	9.486642127665257940e-01	1.000000000000000000e+00
5.315000000000000000e+02	8.555702190096448057e-01	9.486528903345221586e-01	1.000000000000000000e+00
5.320000000000000000e+02	8.555479833117057842e-01	9.486415678185711187e-01	1.000000000000000000e+00
5.325000000000000000e+02	8.555257232620230301e-01	9.486302452198266399e-01	1.000000000000000000e+00
5.330000000000000000e+02	8.555034419882586727e-01	9.486189225394265900e-01	1.000000000000000000e+00
5.335000000000000000e+02	8.554811320332897928e-01	9.486075997784934044e-01	1.000000000000000000e+00
5.340000000000000000e+02	8.554588002505212341e-01	9.485962769381334203e-01	1.000000000000000000e+00
5.345000000000000000e+02	8.554364458266813243e-01	9.485849540194388752e-01	1.000000000000000000e+00
5.350000000000000000e+02	8.554140627756836590e-01	9.485736310234862412e-01	1.000000000000000000e+00
5.355000000000000000e+02	8.553916511075205786e-01	9.485623079513371136e-01	1.000000000000000000e+00
5.360000000000000000e+02	8.553692108322068499e-01	9.485509848040389880e-01	1.000000000000000000e+00
5.365000000000000000e+02	8.553467553738853812e-01	9.485396615826248157e-01	1.000000000000000000e+00
5.370000000000000000e+02	8.553242838758446931e-01	9.485283382881128933e-01	1.000000000000000000e+00
5.375000000000000000e+02	8.553017838501026926e-01	9.485170149215080837e-01	1.000000000000000000e+00
5.380000000000000000e+02	8.552792606727900315e-01	9.485056914838012609e-01	1.000000000000000000e+00
5.385000000000000000e+02	8.552567173522521715e-01	9.484943679759697543e-01	1.000000000000000000e+00
5.390000000000000000e+02	8.552341455614408394e-01	9.484830443989771265e-01	1.000000000000000000e+00
5.395000000000000000e+02	8.552115453104667253e-01	9.484717207537741723e-01	1.000000000000000000e+00
5.400000000000000000e+02	8.551889210002858732e-01	9.484603970412981422e-01	1.000000000000000000e+00
5.405000000000000000e+02	8.551662797416302864e-01	9.484490732624738518e-01	1.000000000000000000e+00
5.410000000000000000e+02	8.551436129247149687e-01	9.484377494182129054e-01	1.000000000000000000e+00
5.415000000000000000e+02	8.551209296397953574e-01	9.484264255094150275e-01	1.000000000000000000e+00
5.420000000000000000e+02	8.550982256399843884e-01	9.484151015369670645e-01	1.000000000000000000e+00
5.425000000000000000e+02	8.550755142608285064e-01	9.484037775017437610e-01	1.000000000000000000e+00
5.430000000000000000e+02	8.550527888041364877e-01	9.483924534046079824e-01	1.000000000000000000e+00
5.435000000000000000e+02	8.550300562327759479e-01	9.483811292464107146e-01	1.000000000000000000e+00
5.440000000000000000e+02	8.550073074507869020e-01	9.483698050279909531e-01	1.000000000000000000e+00
5.445000000000000000e+02	8.549845573894986339e-01	9.483584807501767022e-01	1.000000000000000000e+00
5.450000000000000000e+02	8.549617861118489204e-01	9.483471564137841980e-01	1.000000000000000000e+00
5.455000000000000000e+02	8.549390133033698547e-01	9.483358320196182412e-01	1.000000000000000000e+00
5.460000000000000000e+02	8.549162209573031301e-01	9.483245075684734182e-01	1.000000000000000000e+00
5.465000000000000000e+02	8.548934154430406496e-01	9.483131830611324364e-01	1.000000000000000000e+00
5.470000000000000000e+02	8.548705961545206566e-01	9.483018584983679000e-01	1.000000000000000000e+00
5.475000000000000000e+02	8.548477528597593356e-01	9.482905338809414220e-01	1.000000000000000000e+00
5.480000000000000000e+02	8.548248988421771610e-01	9.482792092096039571e-01	1.000000000000000000e+00
5.485000000000000000e+02	8.548020545379406698e-01	9.482678844850971345e-01	1.000000000000000000e+00
5.490000000000000000e+02	8.547791851322789070e-01	9.482565597081515918e-01	1.000000000000000000e+00
5.495000000000000000e+02	8.547563058415290627e-01	9.482452348794874197e-01	1.000000000000000000e+00
5.500000000000000000e+02	8.547334233673564707e-01	9.482339099998161602e-01	1.000000000000000000e+00
5.505000000000000000e+02	8.547105310218430230e-01	9.482225850698384750e-01	1.000000000000000000e+00
5.510000000000000000e+02	8.546876261688330922e-01	9.482112600902457000e-01	1.000000000000000000e+00
5.515000000000000000e+02	8.546646948068100658e-01	9.481999350617201783e-01	1.000000000000000000e+00
5.520000000000000000e+02	8.546417358554810884e-01	9.481886099849340388e-01	1.000000000000000000e+00
5.525000000000000000e+02	8.546187555841348038e-01	9.481772848605508619e-01	1.000000000000000000e+00
5.530000000000000000e+02	8.545957535666305338e-01	9.481659596892246800e-01	1.000000000000000000e+00
5.535000000000000000e+02	8.545727240116167689e-01	9.481546344716005326e-01	1.000000000000000000e+00
5.540000000000000000e+02	8.545496669292874659e-01	9.481433092083150216e-01	1.000000000000000000e+00
5.545000000000000000e+02	8.545265832946693507e-01	9.481319838999957561e-01	1.000000000000000000e+00
5.550000000000000000e+02	8.545034823534582991e-01	9.481206585472612414e-01	1.000000000000000000e+00
5.555000000000000000e+02	8.544803620393754962e-01	9.481093331507225441e-01	1.000000000000000000e+00
5.560000000000000000e+02	8.544572142674213833e-01	9.480980077109812942e-01	1.000000000000000000e+00
5.565000000000000000e+02	8.544340468874772609e-01	9.480866822286312390e-01	1.000000000000000000e+00
5.570000000000000000e+02	8.544108689317204686e-01	9.480753567042581320e-01	1.000000000000000000e+00
5.575000000000000000e+02	8.543876677161996724e-01	9.480640311384397334e-01	1.000000000000000000e+00
5.580000000000000000e+02	8.543644689742722065e-01	9.480527055317451435e-01	1.000000000000000000e+00
5.585000000000000000e+02	8.543412645501606839e-01	9.480413798847368012e-01	1.000000000000000000e+00
5.590000000000000000e+02	8.543180378328520952e-01	9.480300541979682638e-01	1.000000000000000000e+00
5.595000000000000000e+02	8.542948037007442874e-01	9.480187284719863161e-01	1.000000000000000000e+00
5.600000000000000000e+02	8.542715657234465354e-01	9.480074027073299714e-01	1.000000000000000000e+00
5.605000000000000000e+02	8.542483116356656137e-01	9.479960769045303604e-01	1.000000000000000000e+00
5.610000000000000000e+02	8.542250381830817085e-01	9.479847510641120634e-01	1.000000000000000000e+00
5.615000000000000000e+02	8.542017478124497298e-01	9.479734251865921113e-01	1.000000000000000000e+00
5.620000000000000000e+02	8.541784520820613347e-01	9.479620992724800965e-01	1.000000000000000000e+00
5.625000000000000000e+02	8.541551423809545796e-01	9.479507733222795052e-01	1.000000000000000000e+00
5.630000000000000000e+02	8.541318199700045355e-01	9.479394473364858298e-01	1.000000000000000000e+00
5.635000000000000000e+02	8.541084929972563300e-01	9.479281213155885677e-01	1.000000000000000000e+00
5.640000000000000000e+02	8.540851666837381284e-01	9.479167952600699998e-01	1.000000000000000000e+00
5.645000000000000000e+02	8.540618419959415952e-01	9.479054691704060787e-01	1.000000000000000000e+00
5.650000000000000000e+02	8.540384985668616480e-01	9.478941430470660956e-01	1.000000000000000000e+00
5.655000000000000000e+02	8.540151283967091222e-01	9.478828168905127916e-01	1.000000000000000000e+00
5.660000000000000000e+02	8.539917314956837480e-01	9.478714907012028013e-01	1.000000000000000000e+00
5.665000000000000000e+02	8.539683122883059418e-01	9.478601644795863201e-01	1.000000000000000000e+00
5.670000000000000000e+02	8.539448712228048244e-01	9.478488382261073264e-01	1.000000000000000000e+00
5.675000000000000000e+02	8.539214069534231122e-01	9.478375119412036920e-01	1.000000000000000000e+00
5.680000000000000000e+02	8.538979233811818670e-01	9.478261856253075157e-01	1.000000000000000000e+00
5.685000000000000000e+02	8.538744429879550069e-01	9.478148592788444571e-01	1.000000000000000000e+00
5.690000000000000000e+02	8.538509542759367132e-01	9.478035329022347355e-01	1.000000000000000000e+00
5.695000000000000000e+02	8.538274604192523931e-01	9.477922064958926862e-01	1.000000000000000000e+00
5.700000000000000000e+02	8.538039411342051022e-01	9.477808800602273154e-01	1.000000000000000000e+00
5.705000000000000000e+02	8.537803953772130638e-01	9.477695535956410788e-01	1.000000000000000000e+00
5.710000000000000000e+02	8.537568344995642988e-01	9.477582271025316585e-01	1.000000000000000000e+00
5.715000000000000000e+02	8.537332495730474147e-01	9.477469005812912961e-01	1.000000000000000000e+00
5.720000000000000000e+02	8.537096382320994437e-01	9.477355740323064603e-01	1.000000000000000000e+00
5.725000000000000000e+02	8.536860300100167498e-01	9.477242474559586238e-01	1.000000000000000000e+00
5.730000000000000000e+02	8.536624136968058441e-01	9.477129208526234860e-01	1.000000000000000000e+00
5.735000000000000000e+02	8.536387742477082874e-01	9.477015942226723055e-01	1.000000000000000000e+00
5.740000000000000000e+02	8.536151176486175274e-01	9.476902675664706788e-01	1.000000000000000000e+00
5.745000000000000000e+02	8.535914347925047663e-01	9.476789408843796503e-01	1.000000000000000000e+00
5.750000000000000000e+02	8.535677381269262121e-01	9.476676141767548245e-01	1.000000000000000000e+00
5.755000000000000000e+02	8.535440237114642059e-01	9.476562874439474760e-01	1.000000000000000000e+00
5.760000000000000000e+02	8.535202912838317779e-01	9.476449606863031061e-01	1.000000000000000000e+00
5.765000000000000000e+02	8.534965412598953804e-01	9.476336339041637746e-01	1.000000000000000000e+00
5.770000000000000000e+02	8.534727895885766413e-01	9.476223070978655461e-01	1.000000000000000000e+00
5.775000000000000000e+02	8.534490139906985018e-01	9.476109802677407101e-01	1.000000000000000000e+00
5.780000000000000000e+02	8.534252153936179308e-01	9.475996534141168937e-01	1.000000000000000000e+00
5.785000000000000000e+02	8.534014054586636089e-01	9.475883265373168385e-01	1.000000000000000000e+00
5.790000000000000000e+02	8.533775760875723648e-01	9.475769996376592896e-01	1.000000000000000000e+00
5.795000000000000000e+02	8.533537297388777976e-01	9.475656727154582182e-01	1.000000000000000000e+00
5.800000000000000000e+02	8.533298618285969361e-01	9.475543457710233763e-01	1.000000000000000000e+00
5.805000000000000000e+02	8.533059697129197207e-01	9.475430188046607416e-01	1.000000000000000000e+00
5.810000000000000000e+02	8.532820770380913356e-01	9.475316918166712954e-01	1.000000000000000000e+00
5.815000000000000000e+02	8.532581626835061828e-01	9.475203648073524665e-01	1.000000000000000000e+00
5.820000000000000000e+02	8.532342478726332446e-01	9.475090377769975758e-01	1.000000000000000000e+00
5.825000000000000000e+02	8.532103464701493722e-01	9.474977107258953923e-01	1.000000000000000000e+00
5.830000000000000000e+02	8.531864439379848175e-01	9.474863836543309104e-01	1.000000000000000000e+00
5.835000000000000000e+02	8.531625285531585501e-01	9.474750565625860155e-01	1.000000000000000000e+00
5.840000000000000000e+02	8.531386013647797029e-01	9.474637294509378194e-01	1.000000000000000000e+00
5.845000000000000000e+02	8.531146511908049845e-01	9.474524023196594369e-01	1.000000000000000000e+00
5.850000000000000000e+02	8.530906817765498973e-01	9.474410751690213184e-01	1.000000000000000000e+00
5.855000000000000000e+02	8.530666867750394955e-01	9.474297479992891402e-01	1.000000000000000000e+00
5.860000000000000000e+02	8.530426710394989342e-01	9.474184208107252481e-01	1.000000000000000000e+00
5.865000000000000000e+02	8.530186473858233365e-01	9.474070936035889900e-01	1.000000000000000000e+00
5.870000000000000000e+02	8.529946084125257233e-01	9.473957663781349403e-01	1.000000000000000000e+00
5.875000000000000000e+02	8.529705629928463484e-01	9.473844391346154525e-01	1.000000000000000000e+00
5.880000000000000000e+02	8.529465174159125418e-01	9.473731118732785506e-01	1.000000000000000000e+00
5.885000000000000000e+02	8.529224622946148804e-01	9.473617845943690385e-01	1.000000000000000000e+00
5.890000000000000000e+02	8.528983902587773391e-01	9.473504572981287231e-01	1.000000000000000000e+00
5.895000000000000000e+02	8.528743366554970562e-01	9.473391299847955249e-01	1.000000000000000000e+00
5.900000000000000000e+02	8.528502664442041414e-01	9.473278026546043673e-01	1.000000000000000000e+00
5.905000000000000000e+02	8.528261787720794462e-01	9.473164753077871758e-01	1.000000000000000000e+00
5.910000000000000000e+02	8.528020658752930583e-01	9.473051479445722123e-01	1.000000000000000000e+00
5.915000000000000000e+02	8.527779387078636697e-01	9.472938205651850740e-01	1.000000000000000000e+00
5.920000000000000000e+02	8.527538087841129988e-01	9.472824931698478057e-01	1.000000000000000000e+00
5.925000000000000000e+02	8.527296704039039055e-01	9.472711657587797873e-01	1.000000000000000000e+00
5.930000000000000000e+02	8.527055138359369568e-01	9.472598383321972904e-01	1.000000000000000000e+00
5.935000000000000000e+02	8.526813439192237887e-01	9.472485108903134776e-01	1.000000000000000000e+00
5.940000000000000000e+02	8.526571618514997564e-01	9.472371834333382923e-01	1.000000000000000000e+00
5.945000000000000000e+02	8.526329547564361899e-01	9.472258559614797901e-01	1.000000000000000000e+00
5.950000000000000000e+02	8.526087316972446040e-01	9.472145284749422522e-01	1.000000000000000000e+00
5.955000000000000000e+02	8.525844925493231141e-01	9.472032009739269620e-01	1.000000000000000000e+00
5.960000000000000000e+02	8.525602421043443346e-01	9.471918734586338706e-01	1.000000000000000000e+00
5.965000000000000000e+02	8.525360003588902114e-01	9.471805459292584883e-01	1.000000000000000000e+00
5.970000000000000000e+02	8.525117450820546283e-01	9.471692183859942160e-01	1.000000000000000000e+00
5.975000000000000000e+02	8.524874649691362993e-01	9.471578908290326781e-01	1.000000000000000000e+00
5.980000000000000000e+02	8.524631616964778447e-01	9.471465632585616135e-01	1.000000000000000000e+00
5.985000000000000000e+02	8.524388422912512198e-01	9.471352356747667622e-01	1.000000000000000000e+00
5.990000000000000000e+02	8.524145104848522836e-01	9.471239080778313113e-01	1.000000000000000000e+00
5.995000000000000000e+02	8.523901604751020766e-01	9.471125804679358939e-01	1.000000000000000000e+00
6.000000000000000000e+02	8.523658056611076450e-01	9.471012528452585899e-01	1.000000000000000000e+00
6.005000000000000000e+02	8.523414399043121037e-01	9.470899252099751475e-01	1.000000000000000000e+00
6.010000000000000000e+02	8.523170508896013020e-01	9.470785975622585395e-01	1.000000000000000000e+00
6.015000000000000000e+02	8.522926401813697428e-01	9.470672699022800733e-01	1.000000000000000000e+00
6.020000000000000000e+02	8.522682372618540780e-01	9.470559422302080588e-01	1.000000000000000000e+00
6.025000000000000000e+02	8.522438146748894106e-01	9.470446145462085852e-01	1.000000000000000000e+00
6.030000000000000000e+02	8.522193675195779416e-01	9.470332868504458546e-01	1.000000000000000000e+00
6.035000000000000000e+02	8.521948997844261964e-01	9.470219591430814043e-01	1.000000000000000000e+00
6.040000000000000000e+02	8.521704217054466568e-01	9.470106314242745515e-01	1.000000000000000000e+00
6.045000000000000000e+02	8.521459336670484941e-01	9.469993036941828368e-01	1.000000000000000000e+00
6.050000000000000000e+02	8.521214566097221610e-01	9.469879759529612473e-01	1.000000000000000000e+00
6.055000000000000000e+02	8.520969621482255008e-01	9.469766482007626607e-01	1.000000000000000000e+00
6.060000000000000000e+02	8.520724433020215871e-01	9.469653204377380673e-01	1.000000000000000000e+00
6.065000000000000000e+02	8.520479155856783837e-01	9.469539926640360150e-01	1.000000000000000000e+00
6.070000000000000000e+02	8.520233843483693281e-01	9.469426648798037194e-01	1.000000000000000000e+00
6.075000000000000000e+02	8.519988486934112482e-01	9.469313370851857314e-01	1.000000000000000000e+00
6.080000000000000000e+02	8.519742904655629445e-01	9.469200092803243818e-01	1.000000000000000000e+00
6.085000000000000000e+02	8.519497135912266206e-01	9.469086814653610018e-01	1.000000000000000000e+00
6.090000000000000000e+02	8.519251355155951222e-01	9.468973536404342584e-01	1.000000000000000000e+00
6.095000000000000000e+02	8.519005558210477336e-01	9.468860258056808199e-01	1.000000000000000000e+00
6.100000000000000000e+02	8.518759699300996191e-01	9.468746979612361336e-01	1.000000000000000000e+00
6.105000000000000000e+02	8.518513900937031424e-01	9.468633701072333153e-01	1.000000000000000000e+00
6.110000000000000000e+02	8.518267875475372675e-01	9.468520422438033712e-01	1.000000000000000000e+00
6.115000000000000000e+02	8.518021673449368558e-01	9.468407143710764196e-01	1.000000000000000000e+00
6.120000000000000000e+02	8.517775409631070938e-01	9.468293864891796918e-01	1.000000000000000000e+00
6.125000000000000000e+02	8.517528993122575054e-01	9.468180585982396424e-01	1.000000000000000000e+00
6.130000000000000000e+02	8.517282475709128109e-01	9.468067306983805054e-01	1.000000000000000000e+00
6.135000000000000000e+02	8.517035776338498509e-01	9.467954027897246272e-01	1.000000000000000000e+00
6.140000000000000000e+02	8.516788969801583065e-01	9.467840748723932442e-01	1.000000000000000000e+00
6.145000000000000000e+02	8.516542109571760832e-01	9.467727469465052614e-01	1.000000000000000000e+00
6.150000000000000000e+02	8.516295064247244584e-01	9.467614190121783624e-01	1.000000000000000000e+00
6.155000000000000000e+02	8.516047818123018143e-01	9.467500910695286764e-01	1.000000000000000000e+00
6.160000000000000000e+02	8.515800437813854096e-01	9.467387631186706676e-01	1.000000000000000000e+00
6.165000000000000000e+02	8.515552839793423257e-01	9.467274351597169124e-01	1.000000000000000000e+00
6.170000000000000000e+02	8.515305192319633232e-01	9.467161071927786553e-01	1.000000000000000000e+00
6.175000000000000000e+02	8.515057626644891853e-01	9.467047792179659194e-01	1.000000000000000000e+00
6.180000000000000000e+02	8.514810000114282351e-01	9.466934512353866182e-01	1.000000000000000000e+00
6.185000000000000000e+02	8.514562231975534301e-01	9.466821232451477774e-01	1.000000000000000000e+00
6.190000000000000000e+02	8.514314352208537384e-01	9.466707952473544241e-01	1.000000000000000000e+00
6.195000000000000000e+02	8.514066333539676013e-01	9.466594672421104750e-01	1.000000000000000000e+00
6.200000000000000000e+02	8.513818228912178876e-01	9.466481392295184039e-01	1.000000000000000000e+00
6.205000000000000000e+02	8.513570065886598703e-01	9.466368112096791299e-01	1.000000000000000000e+00
6.210000000000000000e+02	8.513321828459101681e-01	9.466254831826922400e-01	1.000000000000000000e+00
6.215000000000000000e+02	8.513073413523435384e-01	9.466141551486562111e-01	1.000000000000000000e+00
6.220000000000000000e+02	8.512824791158117854e-01	9.466028271076675216e-01	1.000000000000000000e+00
6.225000000000000000e+02	8.512575979118779390e-01	9.465914990598219836e-01	1.000000000000000000e+00
6.230000000000000000e+02	8.512326952047645223e-01	9.465801710052138551e-01	1.000000000000000000e+00
6.235000000000000000e+02	8.512077763399954478e-01	9.465688429439359508e-01	1.000000000000000000e+00
6.240000000000000000e+02	8.511828364127072000e-01	9.465575148760800861e-01	1.000000000000000000e+00
6.245000000000000000e+02	8.511578861069670765e-01	9.465461868017366331e-01	1.000000000000000000e+00
6.250000000000000000e+02	8.511329203284927480e-01	9.465348587209946318e-01	1.000000000000000000e+00
6.255000000000000000e+02	8.511079412599312777e-01	9.465235306339421228e-01	1.000000000000000000e+00
6.260000000000000000e+02	8.510829516636412295e-01	9.465122025406658146e-01	1.000000000000000000e+00
6.265000000000000000e+02	8.510579389394997696e-01	9.465008744412513053e-01	1.000000000000000000e+00
6.270000000000000000e+02	8.510329029784340360e-01	9.464895463357827499e-01	1.000000000000000000e+00
6.275000000000000000e+02	8.510078503200235733e-01	9.464782182243437481e-01	1.000000000000000000e+00
6.280000000000000000e+02	8.509827813059238633e-01	9.464668901070160123e-01	1.000000000000000000e+00
6.285000000000000000e+02	8.509576935542546572e-01	9.464555619838806999e-01	1.000000000000000000e+00
6.290000000000000000e+02	8.509325826489178013e-01	9.464442338550173028e-01	1.000000000000000000e+00
6.295000000000000000e+02	8.509074609735479688e-01	9.464329057205049800e-01	1.000000000000000000e+00
6.300000000000000000e+02	8.508823243382754864e-01	9.464215775804212250e-01	1.000000000000000000e+00
6.305000000000000000e+02	8.508571645916153114e-01	9.464102494348423100e-01	1.000000000000000000e+00
6.310000000000000000e+02	8.508319817436426069e-01	9.463989212838440634e-01	1.000000000000000000e+00
6.315000000000000000e+02	8.508067872451098301e-01	9.463875931275010922e-01	1.000000000000000000e+00
6.320000000000000000e+02	8.507815804714642383e-01	9.463762649658864490e-01	1.000000000000000000e+00
6.325000000000000000e+02	8.507563614402515739e-01	9.463649367990728534e-01	1.000000000000000000e+00
6.330000000000000000e+02	8.507311460829547478e-01	9.463536086271319148e-01	1.000000000000000000e+00
6.335000000000000000e+02	8.507059174804594281e-01	9.463422804501335772e-01	1.000000000000000000e+00
6.340000000000000000e+02	8.506806751054277749e-01	9.463309522681478958e-01	1.000000000000000000e+00
6.345000000000000000e+02	8.506554573425573196e-01	9.463196240812431492e-01	1.000000000000000000e+00
6.350000000000000000e+02	8.506302254962090359e-01	9.463082958894869501e-01	1.000000000000000000e+00
6.355000000000000000e+02	8.506049921265896874e-01	9.462969676929461338e-01	1.000000000000000000e+00
6.360000000000000000e+02	8.505797452996795016e-01	9.462856394916863145e-01	1.000000000000000000e+00
6.365000000000000000e+02	8.505544793394395064e-01	9.462743112857723293e-01	1.000000000000000000e+00
6.370000000000000000e+02	8.505292003255078281e-01	9.462629830752682381e-01	1.000000000000000000e+00
6.375000000000000000e+02	8.505039360448377606e-01	9.462516548602371014e-01	1.000000000000000000e+00
6.380000000000000000e+02	8.504786657987705167e-01	9.462403266407410918e-01	1.000000000000000000e+00
6.385000000000000000e+02	8.504533900809023717e-01	9.462289984168417156e-01	1.000000000000000000e+00
6.390000000000000000e+02	8.504281002800918587e-01	9.462176701885992580e-01	1.000000000000000000e+00
6.395000000000000000e+02	8.504027940386026385e-01	9.462063419560735600e-01	1.000000000000000000e+00
6.400000000000000000e+02	8.503774710805046544e-01	9.461950137193235744e-01	1.000000000000000000e+00
6.405000000000000000e+02	8.503521642428107929e-01	9.461836854784071438e-01	1.000000000000000000e+00
6.410000000000000000e+02	8.503268505365648711e-01	9.461723572333817778e-01	1.000000000000000000e+00
6.415000000000000000e+02	8.503015291407244325e-01	9.461610289843036536e-01	1.000000000000000000e+00
6.420000000000000000e+02	8.502761884368004175e-01	9.461497007312287266e-01	1.000000000000000000e+00
6.425000000000000000e+02	8.502508393957721733e-01	9.461383724742120638e-01	1.000000000000000000e+00
6.430000000000000000e+02	8.502254708122405358e-01	9.461270442133071779e-01	1.000000000000000000e+00
6.435000000000000000e+02	8.502000799020988930e-01	9.461157159485682477e-01	1.000000000000000000e+00
6.440000000000000000e+02	8.501746741789202311e-01	9.461043876800476760e-01	1.000000000000000000e+00
6.445000000000000000e+02	8.501492580830362078e-01	9.460930594077973099e-01	1.000000000000000000e+00
6.450000000000000000e+02	8.501238271919695499e-01	9.460817311318685530e-01	1.000000000000000000e+00
6.455000000000000000e+02	8.500983981358481989e-01	9.460704028523121423e-01	1.000000000000000000e+00
6.460000000000000000e+02	8.500729652202507758e-01	9.460590745691774828e-01	1.000000000000000000e+00
6.465000000000000000e+02	8.500475278671435486e-01	9.460477462825140904e-01	1.000000000000000000e+00
6.470000000000000000e+02	8.500220814394382485e-01	9.460364179923704819e-01	1.000000000000000000e+00
6.475000000000000000e+02	8.499966320367956518e-01	9.460250896987941749e-01	1.000000000000000000e+00
6.480000000000000000e+02	8.499711790495936281e-01	9.460137614018327978e-01	1.000000000000000000e+00
6.485000000000000000e+02	8.499457289176343133e-01	9.460024331015325361e-01	1.000000000000000000e+00
6.490000000000000000e+02	8.499202679680296635e-01	9.459911047979393528e-01	1.000000000000000000e+00
6.495000000000000000e+02	8.498947899855734400e-01	9.459797764910985451e-01	1.000000000000000000e+00


==> anc/SupplData/Conductivity_Si_keV_eV_Imaginary.tsv <==
1.09302715134179e-03	-12.324997494884212
1.31496971328507e-03	-16.30507743429598
1.59289228343374e-03	-20.778636554585283
1.87740131195082e-03	-25.991212597498308
2.18258217299797e-03	-33.12600305562053
2.50274847399301e-03	-44.655846580058025
2.79228038656497e-03	-60.20323471397867
2.98984384368578e-03	-79.66961978731285
3.15784222457665e-03	-103.48201373533684
3.28987925171692e-03	-134.41666104650142
3.38198522676611e-03	-96.0100645929826
3.52476639268837e-03	-64.83561385522768
3.82738949079883e-03	-51.79814929727844
3.98861980158346e-03	-40.620594737533665
4.07219466465886e-03	-30.119779022733034
4.07319144796837e-03	-19.96549422305848
4.07391653453121e-03	-14.804770301533967
4.10266093454268e-03	-10.97820495808324
4.10389344614293e-03	-6.627887641704416
4.18657552572023e-03	18.525940737948943
4.24331261175354e-03	27.947044192342045
4.24180227391285e-03	50.82490314866295
4.27002075655127e-03	73.85951151512633
4.44865964095324e-03	92.41891603298487
4.57290246892765e-03	73.84581811440508
4.83124963900459e-03	59.000913009873905
5.06910745596750e-03	50.80040741914498
5.31796578141164e-03	54.736675033688414
5.69492704978137e-03	58.97466366336113
6.09915181954772e-03	54.716380782366066
7.19061060912550e-03	42.10052941700122
8.53549339757462e-03	33.62664128016515
9.85773289305786e-03	27.883380619461864
12.5320230341814e-03	20.66299408529704
15.2890028679169e-03	17.131317642063514
17.0615157886308e-03	15.892577695994207
19.5697375395089e-03	13.42706922755861
21.8392613661985e-03	11.77698481600906
25.0501405017697e-03	9.765716302036786
27.5737748951041e-03	9.059907930684457
30.3526615977452e-03	7.946809024246767
34.3416724146668e-03	6.467880296094638
38.8540629427627e-03	5.464682864886236
45.1825474280089e-03	4.3650081065904835
54.0043936059514e-03	3.2352314160476845
60.2686830409915e-03	2.733533784767427
69.1365024502567e-03	1.9157655914578906
77.1646388213662e-03	1.3427417773514978
80.9646006335802e-03	1.1347078738815042
82.0992834699167e-03	0.795512367722375
82.1175524405119e-03	0.5474053179229516
82.7061510789828e-03	0.3367143758583145
82.7337586334714e-03	0.19220061505448446
83.9352446469072e-03	0.058110861245846
84.5556834507842e-03	0.024596427621867843
85.7950808204446e-03	0.0059425359751098
86.4638888655026e-03	0.0012834480059785006
87.1030190903794e-03	0.0005432415784017901
87.1398493690652e-03	0.00026702439958615375
90.3310375391097e-03	-1.529767985489569
91.5501244438516e-03	-2.5337610753441195
92.1571088362063e-03	-3.8223400746429532
95.9997401518668e-03	-5.985308187317634
100.733957597654e-03	-4.521439325005808
103.553030473816e-03	-3.290464897461618
105.019467314661e-03	-1.8092579062621743
107.986098765230e-03	-0.8566283074690161
110.280660825604e-03	-0.39071368621083075
111.061240965609e-03	-0.27909139111814013
112.617714818624e-03	-0.19566327022994517
115.759055613749e-03	0.16535793198944526
118.139898697808e-03	0.2314754868638163
120.564343940456e-03	0.3491825763327755
120.529476037709e-03	0.567664670241761
126.426952291279e-03	0.794583660110173
139.129567724435e-03	1.112067187420714
166.203847721515e-03	2.059582706295156
187.973502177146e-03	3.224332349154397
214.116026134760e-03	3.1635150671438677
268.453116386456e-03	3.10303932416722
299.579251706450e-03	2.8253610826903834
358.039927521941e-03	2.4318087953188705
410.666414401612e-03	2.132799852450866
490.804928614096e-03	1.8357163166224488
619.679594107466e-03	1.4121968462459626
771.726514322031e-03	1.1278070466331351
1001.45471161418e-03	0.8514817946304711
1317.53226725608e-03	0.6192500246721014
1574.69150110076e-03	0.5039306921639493
1698.13527420629e-03	0.4338574539820158
1806.42880622930e-03	0.3402161617109761
1831.62283792793e-03	0.266820494790088
1988.23748722099e-03	0.36653022265360946


==> anc/SupplData/limChoice_ALP_100V_F=0.0001.tsv <==
1.099999999999999633e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.108850925370281687e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.117773067904117516e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.126767000635872521e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.135833301210713211e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.144972551921710551e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.154185339747237134e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.163472256388670308e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.172833898308388257e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.182270866768082244e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.191783767867375882e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.201373212582746482e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.211039816806768832e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.220784201387674914e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.230606992169221972e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.240508820030892124e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.250490320928409000e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.260552135934588525e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.270694911280503695e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.280919298396994118e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.291225953956508634e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.301615539915272537e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.312088723555807166e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.322646177529789935e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.333288579901249164e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.344016614190117562e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.354830969416130713e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.365732340143084415e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.376721426523436383e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.387798934343277861e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.398965575067668242e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.410222065886320743e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.421569129759670588e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.433007495465305099e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.444537897644776296e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.456161076850774529e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.467877779594696551e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.479688758394594791e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.491594771823500027e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.503596584558146518e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.515694967428087448e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.527890697465194821e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.540184557953570062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.552577338479848397e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.565069834983917824e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.577662849810029062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.590357191758332012e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.603153676136827039e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.616053124813718279e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.629056366270205175e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.642164235653696420e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.655377574831439370e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.668697232444595491e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.682124063962742123e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.695658931738823743e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.709302705064526078e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.723056260226112947e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.736920480560711754e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.750896256513036556e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.764984485692584933e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.779186072931283717e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.793501930341611121e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.807932977375165985e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.822480140881727311e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.837144355168786715e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.851926562061544925e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.866827710963408311e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.881848758916962461e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.896990670665446013e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.912254418714701750e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.927640983395641607e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.943151352927216047e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.958786523479871984e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.974547499239537839e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.990435292472125112e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.006450923588531075e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.022595421210179444e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.038869822235093825e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.055275171904478570e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.071812523869860385e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.088482940260756419e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.105287491752897474e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.122227257636982462e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.139303325888001431e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.156516793235120199e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.173868765232105787e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.191360356328339067e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.208992689940388575e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.226766898524171548e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.244684123647673092e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.262745516064272946e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.280952235786659881e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.299305452161319423e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.317806343943649115e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.336456099373657516e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.355255916252290728e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.374207002018349170e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.393310573826042727e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.412567858623171271e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.431980093229911891e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.451548524418263597e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.471274408992128226e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.491159013868016713e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.511203616156424540e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.531409503243863771e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.551777972875531302e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.572310333238668392e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.593007903046575489e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.613872011623318350e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.634903998989088138e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.656105215946276670e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.677477024166238177e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.699020796276729341e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.720737915950078786e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.742629777992049590e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.764697788431432542e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.786943364610332870e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.809367935275210691e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.831972940668651354e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.854759832621847886e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.877730074647861461e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.900885142035608284e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.924226521944624062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.947755713500561404e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.971474227891482151e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.995383588464922090e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.019485330825713749e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.043781002934619739e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.068272165207762327e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.092960390616823676e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.117847264790082201e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.142934386114259928e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.168223365837160438e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.193715828171168111e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.219413410397557046e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.245317762971660844e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.271430549628854666e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.297753447491420277e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.324288147176271933e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.351036352903517986e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.377999782605927998e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.405180168039264633e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.432579254893519324e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.460198802905011407e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.488040585969418364e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.516106392255718537e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.544398024321015941e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.572917299226325682e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.601666048653269243e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.630646119021731667e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.659859371608424269e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.689307682666454792e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.718992943545808283e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.748917060814835420e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.779081956382698403e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.809489567622806067e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.840141847497258610e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.871040764682250317e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.902188303694543482e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.933586465018895986e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.965237265236563544e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.997142737154804615e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.029304929937461283e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.061725909236539762e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.094407757324893329e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.127352573229972101e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.160562472868608447e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.194039589182932577e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.227786072277352376e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.261804089556666016e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.296095825865237951e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.330663483627337183e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.365509282988601358e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.400635461958606748e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.436044276554617846e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.471738000946479281e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.507718927602689940e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.543989367437616805e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.580551649959925704e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.617408123422215085e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.654561154971800785e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.692013130802772346e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.729766456309239357e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.767823556239836336e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.806186874853423698e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.844858876076112326e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.883842043659473824e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.923138881340089097e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.962751913000333810e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.002683682830507371e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.042936755492198782e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.083513716283023787e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.124417171302684745e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.165649747620313335e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.207214093443226187e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.249112878286991100e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.291348793146904463e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.333924550670791388e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.376842885333242214e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.420106553611257587e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.463718334161248372e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.507681027997523952e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.551997458672176984e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.596670472456453070e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.641702938523519492e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.687097749132761365e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.732857819815555776e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.778986089562488347e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.825485521012138852e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.872359100641348292e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.919609838957051555e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.967240770689587193e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.015254954987658657e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.063655475614763112e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.112445441147280369e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.161627985174112677e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.211206266497940401e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.261183469338123947e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.311562803535167819e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.362347504756929797e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.413540834706387903e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.465146081331154225e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.517166559034632406e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.569605608888917647e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.622466598849337770e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.675752923970787109e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.729468006625794266e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.783615296724289888e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.838198271935208919e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.893220437909829308e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.948685328506959934e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.004596506019858913e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.060957561405052305e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.117772114512983805e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.175043814320465098e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.232776339165060409e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.290973396981317682e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.349638725538948716e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.408776092682832493e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.468389296575074152e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.528482165938891503e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.589058560304550241e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.650122370257237715e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.711677517686931632e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.773727956040321803e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.836277670574667842e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.899330678613815729e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.962891029806171139e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.026962806384809954e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.091550123429658292e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.156657129131815800e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.222288005059929378e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.288446966428785617e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.355138262370059507e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.422366176205174290e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.490135025720428608e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.558449163444300720e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.627312976927026950e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.696730889022343328e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.766707358171574316e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.837246878690009633e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.908353981055503260e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.980033232199483711e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.052289235800247205e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.125126632578679439e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.198550100596241189e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.272564355555493534e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.347174151102911194e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.422384279134221607e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.498199570102163966e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.574624893326716749e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.651665157307880508e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.729325310040856309e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.807610339333918195e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.886525273128691713e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.966075179823119523e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.004626516859695798e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.012710038973997292e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.020858603498264912e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.029072733782967521e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.037352957389608109e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.045699806124605197e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.054113816073447805e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.062595527635128330e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.071145485556850192e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.079764238969012358e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.088452341420478517e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.097210350914134408e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.106038829942718009e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.114938345524951226e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.123909469241957115e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.132952777273969758e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.142068850437337989e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.151258274221833230e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.160521638828248235e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.169859539206307905e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.179272575092878486e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.188761351050484673e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.198326476506142435e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.207968565790495420e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.217688238177275055e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.227486117923072724e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.237362834307430617e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.247319021673263043e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.257355319467592762e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.267472372282624389e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.277670829897140092e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.287951347318235656e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.298314584823388393e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.308761208002860894e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.319291887802455029e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.329907300566598137e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.340608128081786747e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.351395057620373603e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.362268781984705621e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.373229999551625266e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.384279414317319060e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.395417735942536958e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.406645679798169089e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.417963967011189562e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.429373324510976005e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.440874485075992195e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.452468187380856306e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.464155176043780565e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.475936201674394113e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.487812020921955650e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.499783396523944774e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.511851097355054567e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.524015898476571533e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.536278581186152105e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.548639933068008019e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.561100748043483220e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.573661826422050741e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.586323974952707702e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.599088006875793583e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.611954741975221705e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.624925006631125490e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.637999633872940994e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.651179463432902658e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.664465341799981069e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.677858122274247105e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.691358665021674285e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.704967837129389707e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.718686512661355553e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.732515572714514798e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.746455905475376158e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.760508406277058041e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.774673977656796714e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.788953529413906535e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.803347978668219317e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.817858249918984440e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.832485275104242181e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.847229993660686256e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.862093352583991945e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.877076306489645907e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.892179817674248879e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.907404856177328731e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.922752399843637161e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.938223434385951197e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.953818953448389559e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.969539958670219609e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.985387459750199285e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.001362474511420020e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.017466028966676678e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.033699157384370737e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.050062902354928343e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.066558314857770348e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.083186454328808668e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.099948388728486645e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.116845194610377304e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.133877957190318669e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.151047770416119123e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.168355737037814396e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.185802968678490082e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.203390585905684942e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.221119718303350352e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.238991504544408234e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.257007092463879372e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.275167639132601172e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.293474310931549812e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.311928283626743519e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.330530742444765838e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.349282882148879745e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.368185907115770428e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.387241031412893483e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.406449478876447265e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.425812483189983618e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.445331287963630612e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.465007146813976563e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.484841323444578545e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.504835091727123861e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.524989735783251393e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.545306550067018975e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.565786839448047987e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.586431919295326815e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.607243115561687710e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.628221764868976865e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.649369214593890257e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00


==> anc/SupplData/limChoice_ALP_100V_F=0.155.tsv <==
1.099999999999999633e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.108850925370281687e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.117773067904117516e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.126767000635872521e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.135833301210713211e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.144972551921710551e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.154185339747237134e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.163472256388670308e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.172833898308388257e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.182270866768082244e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.191783767867375882e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.201373212582746482e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.211039816806768832e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.220784201387674914e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.230606992169221972e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.240508820030892124e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.250490320928409000e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.260552135934588525e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.270694911280503695e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.280919298396994118e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.291225953956508634e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.301615539915272537e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.312088723555807166e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.322646177529789935e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.333288579901249164e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.344016614190117562e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.354830969416130713e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.365732340143084415e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.376721426523436383e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.387798934343277861e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.398965575067668242e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.410222065886320743e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.421569129759670588e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.433007495465305099e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.444537897644776296e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.456161076850774529e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.467877779594696551e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.479688758394594791e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.491594771823500027e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.503596584558146518e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.515694967428087448e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.527890697465194821e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.540184557953570062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.552577338479848397e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.565069834983917824e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.577662849810029062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.590357191758332012e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.603153676136827039e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.616053124813718279e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.629056366270205175e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.642164235653696420e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.655377574831439370e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.668697232444595491e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.682124063962742123e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.695658931738823743e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.709302705064526078e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.723056260226112947e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.736920480560711754e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.750896256513036556e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.764984485692584933e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.779186072931283717e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.793501930341611121e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.807932977375165985e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.822480140881727311e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.837144355168786715e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.851926562061544925e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.866827710963408311e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.881848758916962461e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.896990670665446013e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.912254418714701750e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.927640983395641607e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.943151352927216047e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.958786523479871984e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.974547499239537839e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.990435292472125112e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.006450923588531075e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.022595421210179444e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.038869822235093825e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.055275171904478570e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.071812523869860385e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.088482940260756419e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.105287491752897474e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.122227257636982462e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.139303325888001431e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.156516793235120199e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.173868765232105787e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.191360356328339067e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.208992689940388575e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.226766898524171548e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.244684123647673092e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.262745516064272946e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.280952235786659881e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.299305452161319423e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.317806343943649115e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.336456099373657516e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.355255916252290728e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.374207002018349170e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.393310573826042727e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.412567858623171271e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.431980093229911891e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.451548524418263597e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.471274408992128226e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.491159013868016713e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.511203616156424540e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.531409503243863771e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.551777972875531302e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.572310333238668392e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.593007903046575489e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.613872011623318350e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.634903998989088138e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.656105215946276670e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.677477024166238177e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.699020796276729341e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.720737915950078786e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.742629777992049590e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.764697788431432542e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.786943364610332870e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.809367935275210691e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.831972940668651354e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.854759832621847886e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.877730074647861461e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.900885142035608284e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.924226521944624062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.947755713500561404e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.971474227891482151e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.995383588464922090e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.019485330825713749e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.043781002934619739e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.068272165207762327e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.092960390616823676e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.117847264790082201e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.142934386114259928e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.168223365837160438e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.193715828171168111e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.219413410397557046e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.245317762971660844e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.271430549628854666e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.297753447491420277e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.324288147176271933e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.351036352903517986e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.377999782605927998e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.405180168039264633e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.432579254893519324e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.460198802905011407e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.488040585969418364e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.516106392255718537e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.544398024321015941e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.572917299226325682e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.601666048653269243e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.630646119021731667e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.659859371608424269e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.689307682666454792e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.718992943545808283e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.748917060814835420e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.779081956382698403e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.809489567622806067e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.840141847497258610e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.871040764682250317e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.902188303694543482e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.933586465018895986e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.965237265236563544e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.997142737154804615e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.029304929937461283e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.061725909236539762e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.094407757324893329e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.127352573229972101e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.160562472868608447e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.194039589182932577e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.227786072277352376e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.261804089556666016e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.296095825865237951e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.330663483627337183e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.365509282988601358e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.400635461958606748e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.436044276554617846e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.471738000946479281e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.507718927602689940e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.543989367437616805e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.580551649959925704e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.617408123422215085e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.654561154971800785e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.692013130802772346e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.729766456309239357e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.767823556239836336e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.806186874853423698e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.844858876076112326e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.883842043659473824e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.923138881340089097e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.962751913000333810e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.002683682830507371e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.042936755492198782e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.083513716283023787e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.124417171302684745e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.165649747620313335e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.207214093443226187e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.249112878286991100e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.291348793146904463e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.333924550670791388e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.376842885333242214e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.420106553611257587e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.463718334161248372e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.507681027997523952e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.551997458672176984e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.596670472456453070e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.641702938523519492e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.687097749132761365e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.732857819815555776e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.778986089562488347e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.825485521012138852e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.872359100641348292e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.919609838957051555e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.967240770689587193e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.015254954987658657e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.063655475614763112e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.112445441147280369e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.161627985174112677e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.211206266497940401e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.261183469338123947e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.311562803535167819e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.362347504756929797e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.413540834706387903e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.465146081331154225e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.517166559034632406e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.569605608888917647e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.622466598849337770e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.675752923970787109e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.729468006625794266e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.783615296724289888e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.838198271935208919e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.893220437909829308e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.948685328506959934e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.004596506019858913e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.060957561405052305e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.117772114512983805e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.175043814320465098e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.232776339165060409e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.290973396981317682e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.349638725538948716e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.408776092682832493e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.468389296575074152e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.528482165938891503e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.589058560304550241e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.650122370257237715e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.711677517686931632e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.773727956040321803e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.836277670574667842e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.899330678613815729e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.962891029806171139e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.026962806384809954e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.091550123429658292e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.156657129131815800e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.222288005059929378e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.288446966428785617e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.355138262370059507e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.422366176205174290e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.490135025720428608e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.558449163444300720e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.627312976927026950e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.696730889022343328e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.766707358171574316e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.837246878690009633e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.908353981055503260e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.980033232199483711e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.052289235800247205e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.125126632578679439e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.198550100596241189e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.272564355555493534e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.347174151102911194e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.422384279134221607e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.498199570102163966e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.574624893326716749e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.651665157307880508e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.729325310040856309e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.807610339333918195e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.886525273128691713e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.966075179823119523e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.004626516859695798e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.012710038973997292e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.020858603498264912e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.029072733782967521e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.037352957389608109e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.045699806124605197e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.054113816073447805e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.062595527635128330e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.071145485556850192e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.079764238969012358e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.088452341420478517e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.097210350914134408e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.106038829942718009e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.114938345524951226e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.123909469241957115e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.132952777273969758e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.142068850437337989e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.151258274221833230e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.160521638828248235e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.169859539206307905e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.179272575092878486e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.188761351050484673e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.198326476506142435e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.207968565790495420e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.217688238177275055e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.227486117923072724e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.237362834307430617e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.247319021673263043e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.257355319467592762e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.267472372282624389e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.277670829897140092e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.287951347318235656e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.298314584823388393e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.308761208002860894e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.319291887802455029e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.329907300566598137e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.340608128081786747e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.351395057620373603e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.362268781984705621e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.373229999551625266e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.384279414317319060e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.395417735942536958e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.406645679798169089e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.417963967011189562e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.429373324510976005e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.440874485075992195e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.452468187380856306e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.464155176043780565e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.475936201674394113e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.487812020921955650e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.499783396523944774e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.511851097355054567e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.524015898476571533e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.536278581186152105e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.548639933068008019e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.561100748043483220e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.573661826422050741e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.586323974952707702e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.599088006875793583e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.611954741975221705e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.624925006631125490e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.637999633872940994e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.651179463432902658e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.664465341799981069e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.677858122274247105e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.691358665021674285e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.704967837129389707e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.718686512661355553e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.732515572714514798e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.746455905475376158e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.760508406277058041e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.774673977656796714e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.788953529413906535e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.803347978668219317e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.817858249918984440e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.832485275104242181e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.847229993660686256e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.862093352583991945e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.877076306489645907e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.892179817674248879e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.907404856177328731e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.922752399843637161e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.938223434385951197e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.953818953448389559e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.969539958670219609e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.985387459750199285e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.001362474511420020e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.017466028966676678e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.033699157384370737e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.050062902354928343e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.066558314857770348e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.083186454328808668e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.099948388728486645e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.116845194610377304e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.133877957190318669e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.151047770416119123e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.168355737037814396e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.185802968678490082e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.203390585905684942e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.221119718303350352e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.238991504544408234e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.257007092463879372e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.275167639132601172e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.293474310931549812e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.311928283626743519e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.330530742444765838e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.349282882148879745e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.368185907115770428e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.387241031412893483e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.406449478876447265e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.425812483189983618e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.445331287963630612e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.465007146813976563e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.484841323444578545e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.504835091727123861e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.524989735783251393e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.545306550067018975e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.565786839448047987e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.586431919295326815e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.607243115561687710e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.628221764868976865e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.649369214593890257e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.670686822954519354e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.692175959097579604e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.713838003186342177e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.735674346489285272e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.757686391469440362e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.779875551874475340e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.802243252827485431e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.824790930918531784e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.847520034296904118e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.870432022764125152e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.893528367867718998e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.916810552995709530e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.940280073471904579e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.963938436651929534e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.987787162020034276e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.011827781286694275e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.036061838486975306e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.060490890079709675e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.085116505047458615e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.109940264997275786e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.134963764262299613e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.160188610004138060e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.185616422316101676e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.211248834327251611e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.237087492307282738e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.263134055772269615e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.289390197591236797e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.315857604093614547e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.342537975177537618e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.369433024419017653e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.396544479182014853e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.423874080729361752e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.451423584334614714e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.479194759394774183e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.507189389543935443e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.535409272767843503e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.563856221519361156e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.592532062834891821e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.621438638451705133e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.650577804926241621e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.679951433753341633e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.709561411486442944e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.739409639858756740e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.769498035905393535e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.799828532086504257e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.830403076411382363e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.861223632563576952e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.892292180027022430e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.923610714213158351e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.955181246589101196e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.987005804806827841e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.019086432833395700e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.051425191082233535e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.084024156545458528e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.116885422927288318e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.150011100778496637e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.183403317631979174e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.217064218139389420e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.250995964208876404e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.285200735143952083e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.319680727783438423e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.354438156642578828e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.389475254055262565e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.424794270317389949e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.460397473831418519e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.496287151252031239e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.532465607633019700e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.568935166575319867e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.605698170376240630e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.642756980179917753e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.680113976128941200e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.717771557517240477e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.755732142944171792e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.793998170469851439e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.832572097771758307e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.871456402302560412e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.910653581449251487e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.950166152693538657e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.989996653773524221e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00


==> anc/SupplData/limChoice_ALP_100V_F=0.3.tsv <==
1.099999999999999633e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.108850925370281687e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.117773067904117516e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.126767000635872521e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.135833301210713211e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.144972551921710551e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.154185339747237134e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.163472256388670308e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.172833898308388257e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.182270866768082244e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.191783767867375882e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.201373212582746482e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.211039816806768832e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.220784201387674914e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.230606992169221972e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.240508820030892124e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.250490320928409000e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.260552135934588525e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.270694911280503695e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.280919298396994118e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.291225953956508634e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.301615539915272537e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.312088723555807166e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.322646177529789935e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.333288579901249164e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.344016614190117562e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.354830969416130713e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.365732340143084415e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.376721426523436383e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.387798934343277861e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.398965575067668242e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.410222065886320743e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.421569129759670588e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.433007495465305099e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.444537897644776296e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.456161076850774529e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.467877779594696551e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.479688758394594791e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.491594771823500027e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.503596584558146518e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.515694967428087448e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.527890697465194821e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.540184557953570062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.552577338479848397e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.565069834983917824e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.577662849810029062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.590357191758332012e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.603153676136827039e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.616053124813718279e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.629056366270205175e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.642164235653696420e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.655377574831439370e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.668697232444595491e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.682124063962742123e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.695658931738823743e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.709302705064526078e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.723056260226112947e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.736920480560711754e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.750896256513036556e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.764984485692584933e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.779186072931283717e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.793501930341611121e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.807932977375165985e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.822480140881727311e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.837144355168786715e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.851926562061544925e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.866827710963408311e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.881848758916962461e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.896990670665446013e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.912254418714701750e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.927640983395641607e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.943151352927216047e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.958786523479871984e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.974547499239537839e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.990435292472125112e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.006450923588531075e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.022595421210179444e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.038869822235093825e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.055275171904478570e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.071812523869860385e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.088482940260756419e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.105287491752897474e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.122227257636982462e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.139303325888001431e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.156516793235120199e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.173868765232105787e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.191360356328339067e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.208992689940388575e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.226766898524171548e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.244684123647673092e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.262745516064272946e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.280952235786659881e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.299305452161319423e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.317806343943649115e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.336456099373657516e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.355255916252290728e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.374207002018349170e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.393310573826042727e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.412567858623171271e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.431980093229911891e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.451548524418263597e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.471274408992128226e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.491159013868016713e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.511203616156424540e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.531409503243863771e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.551777972875531302e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.572310333238668392e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.593007903046575489e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.613872011623318350e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.634903998989088138e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.656105215946276670e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.677477024166238177e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.699020796276729341e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.720737915950078786e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.742629777992049590e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.764697788431432542e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.786943364610332870e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.809367935275210691e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.831972940668651354e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.854759832621847886e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.877730074647861461e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.900885142035608284e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.924226521944624062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.947755713500561404e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.971474227891482151e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.995383588464922090e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.019485330825713749e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.043781002934619739e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.068272165207762327e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.092960390616823676e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.117847264790082201e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.142934386114259928e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.168223365837160438e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.193715828171168111e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.219413410397557046e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.245317762971660844e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.271430549628854666e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.297753447491420277e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.324288147176271933e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.351036352903517986e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.377999782605927998e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.405180168039264633e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.432579254893519324e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.460198802905011407e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.488040585969418364e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.516106392255718537e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.544398024321015941e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.572917299226325682e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.601666048653269243e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.630646119021731667e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.659859371608424269e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.689307682666454792e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.718992943545808283e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.748917060814835420e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.779081956382698403e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.809489567622806067e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.840141847497258610e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.871040764682250317e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.902188303694543482e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.933586465018895986e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.965237265236563544e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.997142737154804615e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.029304929937461283e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.061725909236539762e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.094407757324893329e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.127352573229972101e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.160562472868608447e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.194039589182932577e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.227786072277352376e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.261804089556666016e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.296095825865237951e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.330663483627337183e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.365509282988601358e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.400635461958606748e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.436044276554617846e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.471738000946479281e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.507718927602689940e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.543989367437616805e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.580551649959925704e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.617408123422215085e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.654561154971800785e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.692013130802772346e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.729766456309239357e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.767823556239836336e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.806186874853423698e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.844858876076112326e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.883842043659473824e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.923138881340089097e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.962751913000333810e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.002683682830507371e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.042936755492198782e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.083513716283023787e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.124417171302684745e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.165649747620313335e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.207214093443226187e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.249112878286991100e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.291348793146904463e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.333924550670791388e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.376842885333242214e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.420106553611257587e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.463718334161248372e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.507681027997523952e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.551997458672176984e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.596670472456453070e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.641702938523519492e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.687097749132761365e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.732857819815555776e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.778986089562488347e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.825485521012138852e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.872359100641348292e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.919609838957051555e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.967240770689587193e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.015254954987658657e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.063655475614763112e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.112445441147280369e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.161627985174112677e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.211206266497940401e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.261183469338123947e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.311562803535167819e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.362347504756929797e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.413540834706387903e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.465146081331154225e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.517166559034632406e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.569605608888917647e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.622466598849337770e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.675752923970787109e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.729468006625794266e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.783615296724289888e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.838198271935208919e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.893220437909829308e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.948685328506959934e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.004596506019858913e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.060957561405052305e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.117772114512983805e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.175043814320465098e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.232776339165060409e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.290973396981317682e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.349638725538948716e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.408776092682832493e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.468389296575074152e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.528482165938891503e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.589058560304550241e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.650122370257237715e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.711677517686931632e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.773727956040321803e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.836277670574667842e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.899330678613815729e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.962891029806171139e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.026962806384809954e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.091550123429658292e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.156657129131815800e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.222288005059929378e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.288446966428785617e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.355138262370059507e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.422366176205174290e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.490135025720428608e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.558449163444300720e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.627312976927026950e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.696730889022343328e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.766707358171574316e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.837246878690009633e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.908353981055503260e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.980033232199483711e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.052289235800247205e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.125126632578679439e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.198550100596241189e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.272564355555493534e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.347174151102911194e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.422384279134221607e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.498199570102163966e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.574624893326716749e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.651665157307880508e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.729325310040856309e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.807610339333918195e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.886525273128691713e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.966075179823119523e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.004626516859695798e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.012710038973997292e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.020858603498264912e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.029072733782967521e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.037352957389608109e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.045699806124605197e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.054113816073447805e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.062595527635128330e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.071145485556850192e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.079764238969012358e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.088452341420478517e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.097210350914134408e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.106038829942718009e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.114938345524951226e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.123909469241957115e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.132952777273969758e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.142068850437337989e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.151258274221833230e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.160521638828248235e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.169859539206307905e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.179272575092878486e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.188761351050484673e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.198326476506142435e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.207968565790495420e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.217688238177275055e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.227486117923072724e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.237362834307430617e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.247319021673263043e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.257355319467592762e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.267472372282624389e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.277670829897140092e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.287951347318235656e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.298314584823388393e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.308761208002860894e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.319291887802455029e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.329907300566598137e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.340608128081786747e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.351395057620373603e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.362268781984705621e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.373229999551625266e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.384279414317319060e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.395417735942536958e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.406645679798169089e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.417963967011189562e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.429373324510976005e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.440874485075992195e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.452468187380856306e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.464155176043780565e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.475936201674394113e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.487812020921955650e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.499783396523944774e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.511851097355054567e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.524015898476571533e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.536278581186152105e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.548639933068008019e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.561100748043483220e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.573661826422050741e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.586323974952707702e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.599088006875793583e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.611954741975221705e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.624925006631125490e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.637999633872940994e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.651179463432902658e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.664465341799981069e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.677858122274247105e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.691358665021674285e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.704967837129389707e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.718686512661355553e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.732515572714514798e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.746455905475376158e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.760508406277058041e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.774673977656796714e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.788953529413906535e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.803347978668219317e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.817858249918984440e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.832485275104242181e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.847229993660686256e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.862093352583991945e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.877076306489645907e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.892179817674248879e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.907404856177328731e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.922752399843637161e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.938223434385951197e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.953818953448389559e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.969539958670219609e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.985387459750199285e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.001362474511420020e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.017466028966676678e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.033699157384370737e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.050062902354928343e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.066558314857770348e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.083186454328808668e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.099948388728486645e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.116845194610377304e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.133877957190318669e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.151047770416119123e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.168355737037814396e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.185802968678490082e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.203390585905684942e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.221119718303350352e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.238991504544408234e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.257007092463879372e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.275167639132601172e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.293474310931549812e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.311928283626743519e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.330530742444765838e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.349282882148879745e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.368185907115770428e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.387241031412893483e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.406449478876447265e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.425812483189983618e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.445331287963630612e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.465007146813976563e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.484841323444578545e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.504835091727123861e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.524989735783251393e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.545306550067018975e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.565786839448047987e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.586431919295326815e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.607243115561687710e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.628221764868976865e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.649369214593890257e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.670686822954519354e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.692175959097579604e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.713838003186342177e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.735674346489285272e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.757686391469440362e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.779875551874475340e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.802243252827485431e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.824790930918531784e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.847520034296904118e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.870432022764125152e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.893528367867718998e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.916810552995709530e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.940280073471904579e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.963938436651929534e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.987787162020034276e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.011827781286694275e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.036061838486975306e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.060490890079709675e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.085116505047458615e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.109940264997275786e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.134963764262299613e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.160188610004138060e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.185616422316101676e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.211248834327251611e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.237087492307282738e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.263134055772269615e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.289390197591236797e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.315857604093614547e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.342537975177537618e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.369433024419017653e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.396544479182014853e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.423874080729361752e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.451423584334614714e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.479194759394774183e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.507189389543935443e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.535409272767843503e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.563856221519361156e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.592532062834891821e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.621438638451705133e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.650577804926241621e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.679951433753341633e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.709561411486442944e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.739409639858756740e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.769498035905393535e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.799828532086504257e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.830403076411382363e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.861223632563576952e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.892292180027022430e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.923610714213158351e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.955181246589101196e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.987005804806827841e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.019086432833395700e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.051425191082233535e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.084024156545458528e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.116885422927288318e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.150011100778496637e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.183403317631979174e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.217064218139389420e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.250995964208876404e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.285200735143952083e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.319680727783438423e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.354438156642578828e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.389475254055262565e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.424794270317389949e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.460397473831418519e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.496287151252031239e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.532465607633019700e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.568935166575319867e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.605698170376240630e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.642756980179917753e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.680113976128941200e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.717771557517240477e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.755732142944171792e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.793998170469851439e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
4.832572097771758307e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
4.871456402302560412e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
4.910653581449251487e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
4.950166152693538657e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
4.989996653773524221e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00


==> anc/SupplData/limChoice_DMe_F1_100V_F=0.0001.tsv <==
1.000000000000000056e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.250000000000000056e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.500000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.750000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.999999999999999889e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.250000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.499999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.750000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.000000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.249999999999999889e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.500000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.749999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.500000000000000444e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.999999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.500000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.999999999999999556e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.500000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.000000000000000444e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.000000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
9.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+01	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+01	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+01	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+04	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00


==> anc/SupplData/limChoice_DMe_F1_100V_F=0.155.tsv <==
1.000000000000000056e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.250000000000000056e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.500000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.750000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.999999999999999889e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.250000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.499999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.750000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.000000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.249999999999999889e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.500000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.749999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.500000000000000444e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.999999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.500000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.999999999999999556e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.500000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.000000000000000444e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.000000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
8.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
9.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+01	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+01	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+01	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+04	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00


==> anc/SupplData/limChoice_DMe_F1_100V_F=0.3.tsv <==
1.000000000000000056e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.250000000000000056e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.500000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.750000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.999999999999999889e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.250000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.499999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.750000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.000000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.249999999999999889e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.500000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.749999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.500000000000000444e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.999999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.500000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.999999999999999556e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.500000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.000000000000000444e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.000000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
6.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
7.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
8.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
9.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+01	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+01	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+01	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+04	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00


==> anc/SupplData/limChoice_DMe_Fq2_100V_F=0.0001.tsv <==
1.000000000000000056e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.250000000000000056e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.500000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.750000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.999999999999999889e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.250000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.499999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.750000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.000000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.249999999999999889e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.500000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.749999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.500000000000000444e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.999999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.500000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.999999999999999556e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.500000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.000000000000000444e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.000000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+01	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+01	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+01	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+02	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+02	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+02	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+04	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00


==> anc/SupplData/limChoice_DMe_Fq2_100V_F=0.155.tsv <==
1.000000000000000056e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.250000000000000056e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.500000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.750000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.999999999999999889e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.250000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.499999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.750000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.000000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.249999999999999889e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.500000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.749999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.500000000000000444e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.999999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.500000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.999999999999999556e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.500000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.000000000000000444e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.000000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+01	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+01	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+01	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+02	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+02	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+02	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+04	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00


==> anc/SupplData/limChoice_DMe_Fq2_100V_F=0.3.tsv <==
1.000000000000000056e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.250000000000000056e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.500000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.750000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.999999999999999889e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.250000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.499999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.750000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.000000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.249999999999999889e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.500000000000000111e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.749999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.500000000000000444e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.999999999999999778e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.500000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.999999999999999556e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.500000000000000000e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.000000000000000444e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.000000000000000222e-01	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+01	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+01	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+01	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.000000000000000000e+02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
5.000000000000000000e+02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.000000000000000000e+04	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00


==> anc/SupplData/limChoice_DPA_100V_F=0.0001.tsv <==
1.099999999999999633e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.108850925370281687e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.117773067904117516e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.126767000635872521e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.135833301210713211e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.144972551921710551e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.154185339747237134e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.163472256388670308e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.172833898308388257e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.182270866768082244e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.191783767867375882e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.201373212582746482e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.211039816806768832e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.220784201387674914e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.230606992169221972e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.240508820030892124e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.250490320928409000e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.260552135934588525e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.270694911280503695e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.280919298396994118e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.291225953956508634e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.301615539915272537e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.312088723555807166e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.322646177529789935e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.333288579901249164e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.344016614190117562e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.354830969416130713e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.365732340143084415e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.376721426523436383e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.387798934343277861e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.398965575067668242e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.410222065886320743e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.421569129759670588e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.433007495465305099e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.444537897644776296e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.456161076850774529e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.467877779594696551e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.479688758394594791e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.491594771823500027e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.503596584558146518e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.515694967428087448e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.527890697465194821e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.540184557953570062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.552577338479848397e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.565069834983917824e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.577662849810029062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.590357191758332012e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.603153676136827039e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.616053124813718279e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.629056366270205175e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.642164235653696420e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.655377574831439370e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.668697232444595491e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.682124063962742123e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.695658931738823743e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.709302705064526078e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.723056260226112947e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.736920480560711754e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.750896256513036556e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.764984485692584933e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.779186072931283717e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.793501930341611121e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.807932977375165985e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.822480140881727311e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.837144355168786715e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.851926562061544925e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.866827710963408311e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.881848758916962461e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.896990670665446013e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.912254418714701750e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.927640983395641607e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.943151352927216047e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.958786523479871984e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.974547499239537839e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.990435292472125112e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.006450923588531075e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.022595421210179444e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.038869822235093825e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.055275171904478570e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.071812523869860385e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.088482940260756419e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.105287491752897474e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.122227257636982462e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.139303325888001431e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.156516793235120199e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.173868765232105787e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.191360356328339067e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.208992689940388575e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.226766898524171548e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.244684123647673092e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.262745516064272946e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.280952235786659881e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.299305452161319423e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.317806343943649115e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.336456099373657516e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.355255916252290728e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.374207002018349170e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.393310573826042727e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.412567858623171271e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.431980093229911891e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.451548524418263597e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.471274408992128226e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.491159013868016713e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.511203616156424540e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.531409503243863771e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.551777972875531302e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.572310333238668392e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.593007903046575489e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.613872011623318350e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.634903998989088138e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.656105215946276670e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.677477024166238177e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.699020796276729341e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.720737915950078786e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.742629777992049590e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.764697788431432542e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.786943364610332870e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.809367935275210691e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.831972940668651354e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.854759832621847886e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.877730074647861461e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.900885142035608284e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.924226521944624062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.947755713500561404e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.971474227891482151e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.995383588464922090e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.019485330825713749e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.043781002934619739e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.068272165207762327e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.092960390616823676e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.117847264790082201e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.142934386114259928e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.168223365837160438e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.193715828171168111e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.219413410397557046e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.245317762971660844e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.271430549628854666e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.297753447491420277e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.324288147176271933e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.351036352903517986e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.377999782605927998e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.405180168039264633e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.432579254893519324e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.460198802905011407e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.488040585969418364e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.516106392255718537e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.544398024321015941e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.572917299226325682e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.601666048653269243e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.630646119021731667e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.659859371608424269e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.689307682666454792e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.718992943545808283e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.748917060814835420e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.779081956382698403e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.809489567622806067e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.840141847497258610e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.871040764682250317e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.902188303694543482e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.933586465018895986e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.965237265236563544e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.997142737154804615e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.029304929937461283e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.061725909236539762e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.094407757324893329e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.127352573229972101e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.160562472868608447e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.194039589182932577e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.227786072277352376e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.261804089556666016e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.296095825865237951e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.330663483627337183e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.365509282988601358e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.400635461958606748e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.436044276554617846e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.471738000946479281e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.507718927602689940e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.543989367437616805e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.580551649959925704e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.617408123422215085e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.654561154971800785e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.692013130802772346e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.729766456309239357e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.767823556239836336e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.806186874853423698e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.844858876076112326e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.883842043659473824e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.923138881340089097e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.962751913000333810e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.002683682830507371e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.042936755492198782e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.083513716283023787e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.124417171302684745e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.165649747620313335e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.207214093443226187e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.249112878286991100e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.291348793146904463e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.333924550670791388e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.376842885333242214e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.420106553611257587e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.463718334161248372e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.507681027997523952e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.551997458672176984e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.596670472456453070e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.641702938523519492e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.687097749132761365e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.732857819815555776e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.778986089562488347e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.825485521012138852e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.872359100641348292e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.919609838957051555e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.967240770689587193e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.015254954987658657e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.063655475614763112e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.112445441147280369e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.161627985174112677e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.211206266497940401e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.261183469338123947e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.311562803535167819e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.362347504756929797e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.413540834706387903e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.465146081331154225e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.517166559034632406e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.569605608888917647e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.622466598849337770e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.675752923970787109e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.729468006625794266e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.783615296724289888e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.838198271935208919e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.893220437909829308e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.948685328506959934e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.004596506019858913e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.060957561405052305e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.117772114512983805e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.175043814320465098e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.232776339165060409e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.290973396981317682e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.349638725538948716e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.408776092682832493e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.468389296575074152e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.528482165938891503e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.589058560304550241e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.650122370257237715e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.711677517686931632e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.773727956040321803e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.836277670574667842e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.899330678613815729e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.962891029806171139e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.026962806384809954e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.091550123429658292e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.156657129131815800e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.222288005059929378e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.288446966428785617e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.355138262370059507e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.422366176205174290e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.490135025720428608e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.558449163444300720e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.627312976927026950e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.696730889022343328e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.766707358171574316e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.837246878690009633e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.908353981055503260e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.980033232199483711e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.052289235800247205e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.125126632578679439e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.198550100596241189e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.272564355555493534e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.347174151102911194e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.422384279134221607e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.498199570102163966e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.574624893326716749e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.651665157307880508e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.729325310040856309e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.807610339333918195e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.886525273128691713e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.966075179823119523e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.004626516859695798e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.012710038973997292e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.020858603498264912e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.029072733782967521e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.037352957389608109e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.045699806124605197e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.054113816073447805e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.062595527635128330e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.071145485556850192e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.079764238969012358e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.088452341420478517e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.097210350914134408e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.106038829942718009e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.114938345524951226e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.123909469241957115e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.132952777273969758e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.142068850437337989e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.151258274221833230e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.160521638828248235e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.169859539206307905e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.179272575092878486e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.188761351050484673e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.198326476506142435e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.207968565790495420e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.217688238177275055e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.227486117923072724e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.237362834307430617e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.247319021673263043e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.257355319467592762e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.267472372282624389e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.277670829897140092e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.287951347318235656e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.298314584823388393e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.308761208002860894e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.319291887802455029e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.329907300566598137e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.340608128081786747e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.351395057620373603e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.362268781984705621e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.373229999551625266e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.384279414317319060e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.395417735942536958e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.406645679798169089e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.417963967011189562e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.429373324510976005e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.440874485075992195e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.452468187380856306e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.464155176043780565e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.475936201674394113e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.487812020921955650e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.499783396523944774e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.511851097355054567e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.524015898476571533e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.536278581186152105e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.548639933068008019e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.561100748043483220e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.573661826422050741e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.586323974952707702e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.599088006875793583e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.611954741975221705e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.624925006631125490e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.637999633872940994e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.651179463432902658e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.664465341799981069e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.677858122274247105e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.691358665021674285e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.704967837129389707e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.718686512661355553e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.732515572714514798e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.746455905475376158e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.760508406277058041e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.774673977656796714e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.788953529413906535e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.803347978668219317e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.817858249918984440e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.832485275104242181e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.847229993660686256e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.862093352583991945e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.877076306489645907e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.892179817674248879e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.907404856177328731e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.922752399843637161e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.938223434385951197e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.953818953448389559e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.969539958670219609e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.985387459750199285e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.001362474511420020e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.017466028966676678e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.033699157384370737e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
2.050062902354928343e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.066558314857770348e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.083186454328808668e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.099948388728486645e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.116845194610377304e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.133877957190318669e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.151047770416119123e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.168355737037814396e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.185802968678490082e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.203390585905684942e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.221119718303350352e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.238991504544408234e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.257007092463879372e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.275167639132601172e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.293474310931549812e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.311928283626743519e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.330530742444765838e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.349282882148879745e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.368185907115770428e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.387241031412893483e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.406449478876447265e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.425812483189983618e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.445331287963630612e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.465007146813976563e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.484841323444578545e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.504835091727123861e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.524989735783251393e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.545306550067018975e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.565786839448047987e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.586431919295326815e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.607243115561687710e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.628221764868976865e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.649369214593890257e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00


==> anc/SupplData/limChoice_DPA_100V_F=0.155.tsv <==
1.099999999999999633e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.108850925370281687e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.117773067904117516e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.126767000635872521e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.135833301210713211e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.144972551921710551e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.154185339747237134e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.163472256388670308e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.172833898308388257e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.182270866768082244e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.191783767867375882e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.201373212582746482e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.211039816806768832e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.220784201387674914e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.230606992169221972e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.240508820030892124e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.250490320928409000e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.260552135934588525e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.270694911280503695e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.280919298396994118e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.291225953956508634e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.301615539915272537e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.312088723555807166e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.322646177529789935e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.333288579901249164e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.344016614190117562e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.354830969416130713e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.365732340143084415e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.376721426523436383e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.387798934343277861e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.398965575067668242e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.410222065886320743e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.421569129759670588e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.433007495465305099e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.444537897644776296e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.456161076850774529e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.467877779594696551e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.479688758394594791e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.491594771823500027e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.503596584558146518e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.515694967428087448e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.527890697465194821e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.540184557953570062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.552577338479848397e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.565069834983917824e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.577662849810029062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.590357191758332012e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.603153676136827039e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.616053124813718279e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.629056366270205175e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.642164235653696420e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.655377574831439370e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.668697232444595491e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.682124063962742123e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.695658931738823743e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.709302705064526078e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.723056260226112947e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.736920480560711754e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.750896256513036556e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.764984485692584933e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.779186072931283717e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.793501930341611121e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.807932977375165985e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.822480140881727311e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.837144355168786715e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.851926562061544925e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.866827710963408311e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.881848758916962461e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.896990670665446013e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.912254418714701750e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.927640983395641607e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.943151352927216047e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.958786523479871984e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.974547499239537839e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.990435292472125112e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.006450923588531075e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.022595421210179444e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.038869822235093825e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.055275171904478570e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.071812523869860385e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.088482940260756419e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.105287491752897474e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.122227257636982462e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.139303325888001431e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.156516793235120199e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.173868765232105787e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.191360356328339067e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.208992689940388575e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.226766898524171548e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.244684123647673092e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.262745516064272946e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.280952235786659881e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.299305452161319423e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.317806343943649115e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.336456099373657516e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.355255916252290728e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.374207002018349170e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.393310573826042727e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.412567858623171271e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.431980093229911891e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.451548524418263597e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.471274408992128226e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.491159013868016713e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.511203616156424540e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.531409503243863771e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.551777972875531302e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.572310333238668392e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.593007903046575489e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.613872011623318350e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.634903998989088138e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.656105215946276670e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.677477024166238177e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.699020796276729341e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.720737915950078786e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.742629777992049590e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.764697788431432542e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.786943364610332870e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.809367935275210691e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.831972940668651354e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.854759832621847886e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.877730074647861461e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.900885142035608284e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.924226521944624062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.947755713500561404e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.971474227891482151e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.995383588464922090e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.019485330825713749e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.043781002934619739e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.068272165207762327e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.092960390616823676e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.117847264790082201e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.142934386114259928e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.168223365837160438e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.193715828171168111e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.219413410397557046e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.245317762971660844e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.271430549628854666e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.297753447491420277e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.324288147176271933e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.351036352903517986e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.377999782605927998e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.405180168039264633e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.432579254893519324e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.460198802905011407e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.488040585969418364e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.516106392255718537e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.544398024321015941e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.572917299226325682e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.601666048653269243e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.630646119021731667e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.659859371608424269e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.689307682666454792e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.718992943545808283e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.748917060814835420e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.779081956382698403e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.809489567622806067e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.840141847497258610e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.871040764682250317e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.902188303694543482e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.933586465018895986e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.965237265236563544e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.997142737154804615e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.029304929937461283e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.061725909236539762e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.094407757324893329e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.127352573229972101e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.160562472868608447e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.194039589182932577e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.227786072277352376e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.261804089556666016e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.296095825865237951e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.330663483627337183e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.365509282988601358e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.400635461958606748e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.436044276554617846e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.471738000946479281e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.507718927602689940e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.543989367437616805e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.580551649959925704e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.617408123422215085e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.654561154971800785e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.692013130802772346e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.729766456309239357e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.767823556239836336e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.806186874853423698e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.844858876076112326e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.883842043659473824e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.923138881340089097e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.962751913000333810e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.002683682830507371e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.042936755492198782e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.083513716283023787e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.124417171302684745e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.165649747620313335e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.207214093443226187e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.249112878286991100e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.291348793146904463e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.333924550670791388e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.376842885333242214e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.420106553611257587e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.463718334161248372e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.507681027997523952e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.551997458672176984e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.596670472456453070e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.641702938523519492e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.687097749132761365e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.732857819815555776e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.778986089562488347e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.825485521012138852e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.872359100641348292e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.919609838957051555e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.967240770689587193e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.015254954987658657e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.063655475614763112e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.112445441147280369e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.161627985174112677e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.211206266497940401e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.261183469338123947e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.311562803535167819e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.362347504756929797e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.413540834706387903e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.465146081331154225e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.517166559034632406e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.569605608888917647e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.622466598849337770e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.675752923970787109e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.729468006625794266e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.783615296724289888e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.838198271935208919e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.893220437909829308e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.948685328506959934e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.004596506019858913e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.060957561405052305e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.117772114512983805e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.175043814320465098e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.232776339165060409e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.290973396981317682e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.349638725538948716e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.408776092682832493e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.468389296575074152e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.528482165938891503e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.589058560304550241e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.650122370257237715e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.711677517686931632e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.773727956040321803e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.836277670574667842e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.899330678613815729e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.962891029806171139e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.026962806384809954e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.091550123429658292e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.156657129131815800e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.222288005059929378e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.288446966428785617e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.355138262370059507e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.422366176205174290e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.490135025720428608e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.558449163444300720e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.627312976927026950e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.696730889022343328e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.766707358171574316e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.837246878690009633e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.908353981055503260e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.980033232199483711e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.052289235800247205e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.125126632578679439e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.198550100596241189e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.272564355555493534e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.347174151102911194e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.422384279134221607e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.498199570102163966e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.574624893326716749e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.651665157307880508e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.729325310040856309e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.807610339333918195e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.886525273128691713e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.966075179823119523e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.004626516859695798e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.012710038973997292e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.020858603498264912e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.029072733782967521e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.037352957389608109e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.045699806124605197e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.054113816073447805e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.062595527635128330e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.071145485556850192e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.079764238969012358e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.088452341420478517e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.097210350914134408e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.106038829942718009e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.114938345524951226e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.123909469241957115e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.132952777273969758e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.142068850437337989e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.151258274221833230e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.160521638828248235e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.169859539206307905e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.179272575092878486e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.188761351050484673e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.198326476506142435e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.207968565790495420e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.217688238177275055e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.227486117923072724e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.237362834307430617e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.247319021673263043e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.257355319467592762e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.267472372282624389e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.277670829897140092e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.287951347318235656e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.298314584823388393e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.308761208002860894e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.319291887802455029e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.329907300566598137e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.340608128081786747e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.351395057620373603e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.362268781984705621e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.373229999551625266e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.384279414317319060e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.395417735942536958e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.406645679798169089e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.417963967011189562e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.429373324510976005e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.440874485075992195e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.452468187380856306e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.464155176043780565e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.475936201674394113e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.487812020921955650e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.499783396523944774e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.511851097355054567e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.524015898476571533e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.536278581186152105e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.548639933068008019e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.561100748043483220e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.573661826422050741e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.586323974952707702e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.599088006875793583e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.611954741975221705e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.624925006631125490e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.637999633872940994e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.651179463432902658e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.664465341799981069e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.677858122274247105e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.691358665021674285e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.704967837129389707e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.718686512661355553e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.732515572714514798e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.746455905475376158e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.760508406277058041e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.774673977656796714e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.788953529413906535e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.803347978668219317e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.817858249918984440e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.832485275104242181e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.847229993660686256e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.862093352583991945e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.877076306489645907e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.892179817674248879e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.907404856177328731e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.922752399843637161e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.938223434385951197e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.953818953448389559e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.969539958670219609e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.985387459750199285e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.001362474511420020e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.017466028966676678e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.033699157384370737e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.050062902354928343e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.066558314857770348e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.083186454328808668e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.099948388728486645e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.116845194610377304e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.133877957190318669e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.151047770416119123e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.168355737037814396e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.185802968678490082e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.203390585905684942e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.221119718303350352e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.238991504544408234e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.257007092463879372e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.275167639132601172e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.293474310931549812e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.311928283626743519e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.330530742444765838e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.349282882148879745e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.368185907115770428e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.387241031412893483e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.406449478876447265e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.425812483189983618e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.445331287963630612e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.465007146813976563e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.484841323444578545e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.504835091727123861e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.524989735783251393e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.545306550067018975e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.565786839448047987e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.586431919295326815e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.607243115561687710e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.628221764868976865e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.649369214593890257e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.670686822954519354e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.692175959097579604e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.713838003186342177e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.735674346489285272e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.757686391469440362e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.779875551874475340e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.802243252827485431e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.824790930918531784e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.847520034296904118e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.870432022764125152e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.893528367867718998e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.916810552995709530e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.940280073471904579e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.963938436651929534e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
2.987787162020034276e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.011827781286694275e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.036061838486975306e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.060490890079709675e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.085116505047458615e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.109940264997275786e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.134963764262299613e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.160188610004138060e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.185616422316101676e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.211248834327251611e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.237087492307282738e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.263134055772269615e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.289390197591236797e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.315857604093614547e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.342537975177537618e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.369433024419017653e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.396544479182014853e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.423874080729361752e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.451423584334614714e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.479194759394774183e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.507189389543935443e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.535409272767843503e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.563856221519361156e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.592532062834891821e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.621438638451705133e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.650577804926241621e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.679951433753341633e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.709561411486442944e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.739409639858756740e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.769498035905393535e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.799828532086504257e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.830403076411382363e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.861223632563576952e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.892292180027022430e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.923610714213158351e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.955181246589101196e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.987005804806827841e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.019086432833395700e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.051425191082233535e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.084024156545458528e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.116885422927288318e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.150011100778496637e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.183403317631979174e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.217064218139389420e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.250995964208876404e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.285200735143952083e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.319680727783438423e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.354438156642578828e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.389475254055262565e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.424794270317389949e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.460397473831418519e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.496287151252031239e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.532465607633019700e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.568935166575319867e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.605698170376240630e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.642756980179917753e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.680113976128941200e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.717771557517240477e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.755732142944171792e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.793998170469851439e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.832572097771758307e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.871456402302560412e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.910653581449251487e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.950166152693538657e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.989996653773524221e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00


==> anc/SupplData/limChoice_DPA_100V_F=0.3.tsv <==
1.099999999999999633e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.108850925370281687e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.117773067904117516e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.126767000635872521e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.135833301210713211e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.144972551921710551e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.154185339747237134e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.163472256388670308e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.172833898308388257e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.182270866768082244e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.191783767867375882e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.201373212582746482e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.211039816806768832e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.220784201387674914e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.230606992169221972e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.240508820030892124e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.250490320928409000e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.260552135934588525e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.270694911280503695e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.280919298396994118e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.291225953956508634e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.301615539915272537e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.312088723555807166e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.322646177529789935e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.333288579901249164e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.344016614190117562e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.354830969416130713e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.365732340143084415e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.376721426523436383e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.387798934343277861e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.398965575067668242e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.410222065886320743e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.421569129759670588e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.433007495465305099e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.444537897644776296e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.456161076850774529e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.467877779594696551e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.479688758394594791e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.491594771823500027e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.503596584558146518e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.515694967428087448e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.527890697465194821e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.540184557953570062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.552577338479848397e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.565069834983917824e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.577662849810029062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.590357191758332012e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.603153676136827039e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.616053124813718279e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.629056366270205175e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.642164235653696420e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.655377574831439370e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.668697232444595491e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.682124063962742123e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.695658931738823743e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.709302705064526078e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.723056260226112947e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.736920480560711754e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.750896256513036556e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.764984485692584933e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.779186072931283717e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.793501930341611121e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.807932977375165985e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.822480140881727311e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.837144355168786715e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.851926562061544925e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.866827710963408311e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.881848758916962461e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.896990670665446013e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.912254418714701750e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.927640983395641607e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.943151352927216047e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.958786523479871984e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.974547499239537839e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
1.990435292472125112e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.006450923588531075e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.022595421210179444e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.038869822235093825e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.055275171904478570e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.071812523869860385e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.088482940260756419e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.105287491752897474e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.122227257636982462e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.139303325888001431e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.156516793235120199e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.173868765232105787e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.191360356328339067e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.208992689940388575e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.226766898524171548e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.244684123647673092e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.262745516064272946e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.280952235786659881e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.299305452161319423e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.317806343943649115e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.336456099373657516e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.355255916252290728e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.374207002018349170e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.393310573826042727e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.412567858623171271e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.431980093229911891e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.451548524418263597e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.471274408992128226e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.491159013868016713e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.511203616156424540e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.531409503243863771e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.551777972875531302e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.572310333238668392e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.593007903046575489e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.613872011623318350e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.634903998989088138e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.656105215946276670e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.677477024166238177e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.699020796276729341e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.720737915950078786e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.742629777992049590e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.764697788431432542e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.786943364610332870e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.809367935275210691e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.831972940668651354e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.854759832621847886e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.877730074647861461e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.900885142035608284e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.924226521944624062e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.947755713500561404e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.971474227891482151e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
2.995383588464922090e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.019485330825713749e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.043781002934619739e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.068272165207762327e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.092960390616823676e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.117847264790082201e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.142934386114259928e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.168223365837160438e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.193715828171168111e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.219413410397557046e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.245317762971660844e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.271430549628854666e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.297753447491420277e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.324288147176271933e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.351036352903517986e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.377999782605927998e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.405180168039264633e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.432579254893519324e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.460198802905011407e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.488040585969418364e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.516106392255718537e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.544398024321015941e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.572917299226325682e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.601666048653269243e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.630646119021731667e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.659859371608424269e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.689307682666454792e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.718992943545808283e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.748917060814835420e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.779081956382698403e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.809489567622806067e-03	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.840141847497258610e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.871040764682250317e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.902188303694543482e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.933586465018895986e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.965237265236563544e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
3.997142737154804615e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.029304929937461283e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.061725909236539762e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.094407757324893329e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.127352573229972101e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.160562472868608447e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.194039589182932577e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.227786072277352376e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.261804089556666016e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.296095825865237951e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.330663483627337183e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.365509282988601358e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.400635461958606748e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.436044276554617846e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.471738000946479281e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.507718927602689940e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.543989367437616805e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.580551649959925704e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.617408123422215085e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.654561154971800785e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.692013130802772346e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.729766456309239357e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.767823556239836336e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.806186874853423698e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.844858876076112326e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.883842043659473824e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.923138881340089097e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
4.962751913000333810e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.002683682830507371e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.042936755492198782e-03	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.083513716283023787e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.124417171302684745e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.165649747620313335e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.207214093443226187e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.249112878286991100e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.291348793146904463e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.333924550670791388e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.376842885333242214e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.420106553611257587e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.463718334161248372e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.507681027997523952e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.551997458672176984e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.596670472456453070e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.641702938523519492e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.687097749132761365e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.732857819815555776e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.778986089562488347e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.825485521012138852e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.872359100641348292e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.919609838957051555e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
5.967240770689587193e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.015254954987658657e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.063655475614763112e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.112445441147280369e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.161627985174112677e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.211206266497940401e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.261183469338123947e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.311562803535167819e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.362347504756929797e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.413540834706387903e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.465146081331154225e-03	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.517166559034632406e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.569605608888917647e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.622466598849337770e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.675752923970787109e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.729468006625794266e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.783615296724289888e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.838198271935208919e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.893220437909829308e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
6.948685328506959934e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.004596506019858913e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.060957561405052305e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.117772114512983805e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.175043814320465098e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.232776339165060409e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.290973396981317682e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.349638725538948716e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.408776092682832493e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.468389296575074152e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.528482165938891503e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.589058560304550241e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.650122370257237715e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.711677517686931632e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.773727956040321803e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.836277670574667842e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.899330678613815729e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
7.962891029806171139e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.026962806384809954e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.091550123429658292e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.156657129131815800e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.222288005059929378e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.288446966428785617e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.355138262370059507e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.422366176205174290e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.490135025720428608e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.558449163444300720e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.627312976927026950e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.696730889022343328e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.766707358171574316e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.837246878690009633e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.908353981055503260e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
8.980033232199483711e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.052289235800247205e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.125126632578679439e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.198550100596241189e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.272564355555493534e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.347174151102911194e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.422384279134221607e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.498199570102163966e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.574624893326716749e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.651665157307880508e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.729325310040856309e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.807610339333918195e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.886525273128691713e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
9.966075179823119523e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.004626516859695798e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.012710038973997292e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.020858603498264912e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.029072733782967521e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.037352957389608109e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.045699806124605197e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.054113816073447805e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.062595527635128330e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.071145485556850192e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.079764238969012358e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.088452341420478517e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.097210350914134408e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.106038829942718009e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.114938345524951226e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.123909469241957115e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.132952777273969758e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.142068850437337989e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.151258274221833230e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.160521638828248235e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.169859539206307905e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.179272575092878486e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.188761351050484673e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.198326476506142435e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.207968565790495420e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.217688238177275055e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.227486117923072724e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.237362834307430617e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.247319021673263043e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.257355319467592762e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.267472372282624389e-02	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.277670829897140092e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.287951347318235656e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.298314584823388393e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.308761208002860894e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.319291887802455029e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.329907300566598137e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.340608128081786747e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.351395057620373603e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.362268781984705621e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.373229999551625266e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.384279414317319060e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.395417735942536958e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.406645679798169089e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.417963967011189562e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.429373324510976005e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.440874485075992195e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.452468187380856306e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.464155176043780565e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.475936201674394113e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.487812020921955650e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.499783396523944774e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.511851097355054567e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.524015898476571533e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.536278581186152105e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.548639933068008019e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.561100748043483220e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.573661826422050741e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.586323974952707702e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.599088006875793583e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.611954741975221705e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.624925006631125490e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.637999633872940994e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.651179463432902658e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.664465341799981069e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.677858122274247105e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.691358665021674285e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.704967837129389707e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	0.000000000000000000e+00
1.718686512661355553e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.732515572714514798e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.746455905475376158e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.760508406277058041e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.774673977656796714e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.788953529413906535e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.803347978668219317e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.817858249918984440e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.832485275104242181e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.847229993660686256e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.862093352583991945e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.877076306489645907e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.892179817674248879e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.907404856177328731e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.922752399843637161e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.938223434385951197e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.953818953448389559e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.969539958670219609e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
1.985387459750199285e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.001362474511420020e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.017466028966676678e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.033699157384370737e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.050062902354928343e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.066558314857770348e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.083186454328808668e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.099948388728486645e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.116845194610377304e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.133877957190318669e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.151047770416119123e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.168355737037814396e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.185802968678490082e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.203390585905684942e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.221119718303350352e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.238991504544408234e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.257007092463879372e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.275167639132601172e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.293474310931549812e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.311928283626743519e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.330530742444765838e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.349282882148879745e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.368185907115770428e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.387241031412893483e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.406449478876447265e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.425812483189983618e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.445331287963630612e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.465007146813976563e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.484841323444578545e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.504835091727123861e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.524989735783251393e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.545306550067018975e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.565786839448047987e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.586431919295326815e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.607243115561687710e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.628221764868976865e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.649369214593890257e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.670686822954519354e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.692175959097579604e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.713838003186342177e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.735674346489285272e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.757686391469440362e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.779875551874475340e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.802243252827485431e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.824790930918531784e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.847520034296904118e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.870432022764125152e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.893528367867718998e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.916810552995709530e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.940280073471904579e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.963938436651929534e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
2.987787162020034276e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.011827781286694275e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.036061838486975306e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.060490890079709675e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.085116505047458615e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.109940264997275786e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.134963764262299613e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.160188610004138060e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.185616422316101676e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.211248834327251611e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.237087492307282738e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.263134055772269615e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.289390197591236797e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
3.315857604093614547e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.342537975177537618e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.369433024419017653e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.396544479182014853e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.423874080729361752e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.451423584334614714e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.479194759394774183e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.507189389543935443e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.535409272767843503e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.563856221519361156e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.592532062834891821e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.621438638451705133e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.650577804926241621e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.679951433753341633e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.709561411486442944e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.739409639858756740e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.769498035905393535e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.799828532086504257e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.830403076411382363e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.861223632563576952e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.892292180027022430e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.923610714213158351e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.955181246589101196e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
3.987005804806827841e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.019086432833395700e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.051425191082233535e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.084024156545458528e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.116885422927288318e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.150011100778496637e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.183403317631979174e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.217064218139389420e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.250995964208876404e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.285200735143952083e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.319680727783438423e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.354438156642578828e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.389475254055262565e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.424794270317389949e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.460397473831418519e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.496287151252031239e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.532465607633019700e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.568935166575319867e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.605698170376240630e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.642756980179917753e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.680113976128941200e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.717771557517240477e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.755732142944171792e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00
4.793998170469851439e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
4.832572097771758307e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
4.871456402302560412e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
4.910653581449251487e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
4.950166152693538657e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00
4.989996653773524221e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.000000000000000000e+00	1.000000000000000000e+00


==> anc/SupplData/pexsec_Si_lower_keV_cm2g_interp.tsv <==
1.197144861338464124e-03	1.009151046322695061e-01
1.200731867589581794e-03	1.333472344939566068e-01
1.201045075760364756e-03	1.361791247549254402e-01
1.205439154749531972e-03	1.818431916814411964e-01
1.207310084110582282e-03	2.032916208290636573e-01
1.209587370131557814e-03	2.293985433492941317e-01
1.212160582539600646e-03	2.731755403016089545e-01
1.213250956896062306e-03	3.743119534620887312e-01
1.213924339429055949e-03	4.294484794126769978e-01
1.214051656481183713e-03	4.398731928625299048e-01
1.214533494439467946e-03	5.253704233397293866e-01
1.215941823649820987e-03	6.784220922905711548e-01
1.217218659248129340e-03	7.982589768258988583e-01
1.218629156403940950e-03	8.901013885483786137e-01
1.220574830983765834e-03	1.003634805930262219e+00
1.221095289408867047e-03	1.034004439279869958e+00
1.222216258956560549e-03	1.178620770429837927e+00
1.224495563703537765e-03	1.343598813213354282e+00
1.227261757295143802e-03	1.438174591558441850e+00
1.228026533996683361e-03	1.464322201771904197e+00
1.228575892857142800e-03	1.602417226431152253e+00
1.230548799261083678e-03	1.840097095358309565e+00
1.231239864112368973e-03	2.085155055959498682e+00
1.232934872105694935e-03	2.291695074175680524e+00
1.233985317971213755e-03	2.407254350187340464e+00
1.234636145144274747e-03	2.478851677947297993e+00
1.236331153137600709e-03	2.703073267580249350e+00
1.238716569117859342e-03	2.970155902194030695e+00
1.240745713713557350e-03	3.027389848292843411e+00
1.241123278660994245e-03	3.038039425408352479e+00
1.243495997536945685e-03	3.152661376444169328e+00
1.245962130541871998e-03	3.541808653689323183e+00
1.247543146323300310e-03	3.639187699199453174e+00
1.248281469915552390e-03	3.684663049626483833e+00
1.248986079345531337e-03	3.369260971094883761e+00
1.249044796798029619e-03	4.412142505029908790e+00
1.249892470093260386e-03	4.824672624939428722e+00
1.251589357600162372e-03	5.119693764564595462e+00
1.252328319687809029e-03	5.255334423772394459e+00
1.254365085899711947e-03	5.596065411092806308e+00
1.254377818707133867e-03	5.598160560676780584e+00
1.256064479424715300e-03	5.875696094172920603e+00
1.257866932944138672e-03	6.244241638177342679e+00
1.260747030290072096e-03	6.658625761828889544e+00
1.261249934883378054e-03	6.782742986293579079e+00
1.262484790367384086e-03	7.087506230316257039e+00
1.264963972249207383e-03	7.564301494543229865e+00
1.266918670326350974e-03	7.976244289620472827e+00
1.268159699988068850e-03	8.232210702387865453e+00
1.268603913782990773e-03	8.323831245470261209e+00
1.270311192331104264e-03	8.692680947519500378e+00
1.272003694306329076e-03	9.090329512129777356e+00
1.274039207509181310e-03	9.544162843745667146e+00
1.275107320281076984e-03	9.766569948655650535e+00
1.276079732748236278e-03	9.969049918271064570e+00
1.277429624458729799e-03	1.034109245880631356e+01
1.280000000000000105e-03	1.084671487240410848e+01
1.280738368943922087e-03	1.117190897257792592e+01
1.282093003152273356e-03	1.148361762151656684e+01
1.282516753493913352e-03	1.158112486418442622e+01
1.283930707486020256e-03	1.202664503706993138e+01
1.286247274690091548e-03	1.253331563112284286e+01
1.287946668215095118e-03	1.294442841911649467e+01
1.289066128892301733e-03	1.373895997499051091e+01
1.289116957127715065e-03	1.374909879836782167e+01
1.296179391875866777e-03	1.515785867254015606e+01
1.300995024875621848e-03	1.611844390705443431e+01
1.303280518213867194e-03	1.742044671462347338e+01
1.304311774461028132e-03	1.800793411030211999e+01
1.310420548113817212e-03	1.986645600577621451e+01
1.317599694709104940e-03	2.205062616766603156e+01
1.324818172300774519e-03	2.424676231849260688e+01
1.330845771144278846e-03	2.608058774148441472e+01
1.332076196363919879e-03	2.651473040853390373e+01
1.339373983554112326e-03	2.908967827512108428e+01
1.346711751713875827e-03	3.167873300857325347e+01
1.354089719879186370e-03	3.428197189344316342e+01
1.361508108286005152e-03	3.689947263768579688e+01
1.368967138376862066e-03	3.953131337498128062e+01
1.376467032807460883e-03	4.217757266706543362e+01
1.384008015453321505e-03	4.483832950607346390e+01
1.391590311416471878e-03	4.751366331690110201e+01
1.397180762852404763e-03	4.948619562334603472e+01
1.399214147032162240e-03	6.058592255828455109e+01
1.400497512437811048e-03	6.759148781361538738e+01
1.406879749875618183e-03	6.928619905171079552e+01
1.414587348768841417e-03	7.133284093715673180e+01
1.422337173787435911e-03	7.339069536207728106e+01
1.430129456267472407e-03	7.545982375443449541e+01
1.437964428812402162e-03	7.754028787872499606e+01
1.445842325299994974e-03	7.963214983782236800e+01
1.453763380889317759e-03	8.173547207483022703e+01
1.461727832027761697e-03	8.385031737494810500e+01
1.469735916458096703e-03	8.597674886734469624e+01
1.477787873225563410e-03	8.811483002704105161e+01
1.485883942685016978e-03	9.026462467680752866e+01
1.486733001658374891e-03	9.049008005949691835e+01
1.494024366508098873e-03	1.028482863323282572e+02
1.502209387690445295e-03	1.167211595465605853e+02
1.510439250558949812e-03	1.306700353773927645e+02
1.518714200779052240e-03	1.446953302056042503e+02
1.527034485362067625e-03	1.587974626931117541e+02
1.535400352672568582e-03	1.729768537954814747e+02
1.543812052435794297e-03	1.872339267744869176e+02
1.549789512412500002e-03	1.973651827056064576e+02
1.552269835745100079e-03	1.999994614280408314e+02
1.560773955069463294e-03	2.090314373381045527e+02
1.569324664261013361e-03	2.181128949807304593e+02
1.569407101177215137e-03	2.182004488135066822e+02
1.577922218562605346e-03	2.275410710707156454e+02
1.586566874615448833e-03	2.370237902251980415e+02
1.589527705038461507e-03	2.402716607239024142e+02
1.595258890466763699e-03	2.459900867420560928e+02
1.603998525577477949e-03	2.547102646932836763e+02
1.612786040829982791e-03	2.634782161901404152e+02
1.621621698535915482e-03	2.722942029602759249e+02
1.630505762443983792e-03	2.811584881652108265e+02
1.639438497747849020e-03	2.900713364082025123e+02
1.648420171094038076e-03	2.990330137421393601e+02
1.652570480928689575e-03	3.031740836898449061e+02
1.657451050589896962e-03	3.076099008330008360e+02
1.666531405811604765e-03	3.158627889494328542e+02
1.675661507812214969e-03	3.241608905614176592e+02
1.684841629129741865e-03	3.325044533713506212e+02
1.694072043795307250e-03	3.408937264386719903e+02
1.702321724709784500e-03	3.483916372495488645e+02
1.703353027341307719e-03	3.501020202357503308e+02
1.712684856809650481e-03	3.655785659798573874e+02
1.722067810760018669e-03	3.811399000698503414e+02
1.731502169278180880e-03	3.967864870191694422e+02
1.740988213984362518e-03	4.125187938861032535e+02
1.750526228041647276e-03	4.283372902877223964e+02
1.760116496164423503e-03	4.442424484138874163e+02
1.769759304626895196e-03	4.602347430413639700e+02
1.779454941271620518e-03	4.763146515479839422e+02
1.785240464344942492e-03	4.859097596456628594e+02
1.789203695518099555e-03	4.911185970279362891e+02
1.799005858371424725e-03	5.040014872926644784e+02
1.808861722430960472e-03	5.169549565466470540e+02
1.818771581899074341e-03	5.299793914572831000e+02
1.828735732589927693e-03	5.430751808103373151e+02
1.838754471938302409e-03	5.562427155215405037e+02
1.848258706467661690e-03	5.687340413976903619e+02
1.848828099008472054e-03	5.696954308289083428e+02
1.858956914503141766e-03	5.867974043698217201e+02
1.869141220772418304e-03	6.039930711722611250e+02
1.879381321822829300e-03	6.212829445352983839e+02
1.889677523326409314e-03	6.386675405701262207e+02
1.900030132629819488e-03	6.561473782154566834e+02
1.910439458763515562e-03	6.737229792530007444e+02
1.920905812450983971e-03	6.913948683230624965e+02
1.924543946932006462e-03	6.975376675146831076e+02
1.927860696517413180e-03	6.256096203619759990e+02
1.931429506118011782e-03	6.374673188659128300e+02
1.942010853902006702e-03	6.726248211789716152e+02
1.952650171661385629e-03	7.079749340729558753e+02
1.963347776984997878e-03	7.435187127660603892e+02
1.974103989201599595e-03	7.792572182574803037e+02
1.977611940298507238e-03	7.909127087792240900e+02
1.984919129389396686e-03	8.029315707937465731e+02
1.995793520385623961e-03	8.208177652318478295e+02
2.000829187396351884e-03	8.291004285378352279e+02
2.004145936981758386e-03	9.102838492489472628e+02
2.006727486796176102e-03	9.122122225046468884e+02
2.017721355005308668e-03	9.204244527365704016e+02
2.028775453185376835e-03	9.286816737195903215e+02
2.039890111306621404e-03	9.369841319357944940e+02
2.051065661147035042e-03	9.453320752176299493e+02
2.062302436302257142e-03	9.537257527552945930e+02
2.063847429519071516e-03	9.548798360826442604e+02
2.073600772195527235e-03	9.835563562305442247e+02
2.084961006087708655e-03	1.016957415426423950e+03
2.096383477087350802e-03	1.050541462519401875e+03
2.107868526160804317e-03	1.084309500009723479e+03
2.119416496142413012e-03	1.118262535889857872e+03
2.131027731744740070e-03	1.152401583674565018e+03
2.142702579568852780e-03	1.186727662431135059e+03
2.143449419568822789e-03	1.188923501644095040e+03
2.154441388114679713e-03	1.254708795679771583e+03
2.166244507791409944e-03	1.325348708378998253e+03
2.178112290927942604e-03	1.396375622250828201e+03
2.190045091783421848e-03	1.467791657483458039e+03
2.199834162520729417e-03	1.526377787356668250e+03
2.202043266557800021e-03	1.450340768282430872e+03
2.203150912106136353e-03	1.412215779928316579e+03
2.214107173402468914e-03	1.445875909351775817e+03
2.226237172430959102e-03	1.483142028346408324e+03
2.238433625729687425e-03	1.520612309990730864e+03
2.250696897368754338e-03	1.558287872790990150e+03
2.263027353412828870e-03	1.596169841381202104e+03
2.272802653399668554e-03	1.626201788759118699e+03
2.275425361932066973e-03	1.640393938538647262e+03
2.287891293013092318e-03	1.707850294766460138e+03
2.300425518770056466e-03	1.775676211034244943e+03
2.313028413355741521e-03	1.843873711978844995e+03
2.325700352972720486e-03	1.912444833329049061e+03
2.329187396351575182e-03	1.931314121055490659e+03
2.338441715884600862e-03	2.006910646042127610e+03
2.351252882427310332e-03	2.111562281226941650e+03
2.352404643449419394e-03	2.120970766699674641e+03
2.364134235020441850e-03	2.175234652108171304e+03
2.377086158178682868e-03	2.235153334683167941e+03
2.390109038523287495e-03	2.295400282109197178e+03
2.403203264793608504e-03	2.355977292787130864e+03
2.407868961823964298e-03	2.377561918941673412e+03
2.416369227858718681e-03	2.407553300710400435e+03
2.429607320729066430e-03	2.454261097330077973e+03
2.442917938568205539e-03	2.501224782885218701e+03
2.456301478704601710e-03	2.548445759264852313e+03
2.469758340643486792e-03	2.595925436038264252e+03
2.483288926078777194e-03	2.643665230497049834e+03
2.496893638905079479e-03	2.691666567697470782e+03
2.508429614521949340e-03	2.732368805413994778e+03
2.510572885229739315e-03	2.745339949221769530e+03
2.524327073384955052e-03	2.828580741844023578e+03
2.538156613939984967e-03	2.912277569632856284e+03
2.552061919713391382e-03	2.996432930979590765e+03
2.566043405785359364e-03	3.081049337962963364e+03
2.580101489510099998e-03	3.166129316424190620e+03
2.594236590528302237e-03	3.251675406042325903e+03
2.608449130779651095e-03	3.337690160410022600e+03
2.610171810378947212e-03	3.348115873193748030e+03
2.622739534515438221e-03	3.537805781043442494e+03
2.637108228311218876e-03	3.754678475927650652e+03
2.651555641079536996e-03	3.972739309132248309e+03
2.666082204082743500e-03	4.191994789879965538e+03
2.680688350945864031e-03	4.412451463054367196e+03
2.695374517669532621e-03	4.634115909395068229e+03
2.696092677952518970e-03	4.644955402402831169e+03
2.710141142643022940e-03	4.922939865642931181e+03
2.724988666657328102e-03	5.216735741882062939e+03
2.739917532918307707e-03	5.512141180538063054e+03
2.754928187059938957e-03	5.809164999608106882e+03
2.770021077157595966e-03	6.107816065398591491e+03
2.785196653741445292e-03	6.408103292790203341e+03
2.787862722689427725e-03	6.460858220947367045e+03
2.800455369809885710e-03	6.781635849547151338e+03
2.815797680843060841e-03	7.172456786827829092e+03
2.831224044816474123e-03	7.565418838886719641e+03
2.836131069934312663e-03	7.690417488155831961e+03
2.846734922214650635e-03	7.967401563299535155e+03
2.862330776044873498e-03	8.374782110956784891e+03
2.878012071851023500e-03	8.784394495314034430e+03
2.893779277727465127e-03	9.196250943501687289e+03
2.904710273667275491e-03	9.481780364389795068e+03
2.909632864333012818e-03	9.642745162765791974e+03
2.925573304904995672e-03	1.016398488731832367e+04
2.941601075273377660e-03	1.068808022673386586e+04
2.957716653874949836e-03	1.121504682551484620e+04
2.973920521767631827e-03	1.174490041387250676e+04
2.990213162644821468e-03	1.227765680819613408e+04
2.991514011784615189e-03	1.232019354011697214e+04
3.006595062849824664e-03	1.301713285119774628e+04
3.023066711390391074e-03	1.377833572337087026e+04
3.039628599953302264e-03	1.454370884990709965e+04
3.048922056384743146e-03	1.497318654976247308e+04
3.052324008636250925e-03	1.545546814892958901e+04
3.056281222919039232e-03	1.536380601227063744e+04
3.073025077376559215e-03	1.497596310920667747e+04
3.089860663138123235e-03	1.458599540654221164e+04
3.106788482754207787e-03	1.419389126355041299e+04
3.123809041528524937e-03	1.379963897573043869e+04
3.140922847533095339e-03	1.340322677445828776e+04
3.158130411623406245e-03	1.300464282663568883e+04
3.175432247453678809e-03	1.260387523433646129e+04
3.179055410076923015e-03	1.251995083606622029e+04
3.192828871492191765e-03	1.370380527693069598e+04
3.200000000000000153e-03	1.432017701341863176e+04
3.200000000000000153e-03	1.432017701341863176e+04
3.207448732917824417e-03	2.139902883040376400e+04
3.210320803036688809e-03	2.223672831214637699e+04
3.227908564229899600e-03	2.736656770561878511e+04
3.245592680075115415e-03	3.252451095404860826e+04
3.263373678451850224e-03	3.771071202456652099e+04
3.281252090131620610e-03	4.292532572781639465e+04
3.299228448793777285e-03	4.816850772257291828e+04
3.317303291041425514e-03	5.344041452038509306e+04
3.335477156417465672e-03	5.874120349025484757e+04
3.353750587420684971e-03	6.407103286333045980e+04
3.372124129521945034e-03	6.943006173762807157e+04
3.377280265339966878e-03	7.093395688077983505e+04
3.390598331180481786e-03	9.718766542358601873e+04
3.409173743860269105e-03	1.338051049525250273e+05
3.427850922046468771e-03	1.706231533369130630e+05
3.446630423262002276e-03	2.076429096135369036e+05
3.465512808084185523e-03	2.448654788402662962e+05
3.484498640161448092e-03	2.822919721290125744e+05
3.503347906218276173e-03	3.194492548176406417e+05
3.503588486230183041e-03	3.195935576065694913e+05
3.522782916131650486e-03	3.311066078584449715e+05
3.542082502828980059e-03	3.426827324230925879e+05
3.561487822424292196e-03	3.543222768535032519e+05
3.580999454175887945e-03	3.660255885957831051e+05
3.594192698999202230e-03	3.739390557534871041e+05
3.600617980515525944e-03	3.769793639154271805e+05
3.620343987065832974e-03	3.863132955984231085e+05
3.640178062657771323e-03	3.956983632804394583e+05
3.660120799348207197e-03	4.051348471103410120e+05
3.680172792437604468e-03	4.146230287717947504e+05
3.700334640487784339e-03	4.241631914916735259e+05
3.712682568196977884e-03	4.300059713452770375e+05
3.720606945339780414e-03	4.332196733866477734e+05
3.740990312131828224e-03	4.414860729142256896e+05
3.761485349317415447e-03	4.497977599597007502e+05
3.782092668683435799e-03	4.581549826310003991e+05
3.802812885368471278e-03	4.665579903953169705e+05
3.823646617881145109e-03	4.750070340865505859e+05
3.844594488118570959e-03	4.835023659127912251e+05
3.865657121384942236e-03	4.920442394638576661e+05
3.886835146410184266e-03	5.006329097188615706e+05
3.908129195368711430e-03	5.092686330538144102e+05
3.914312685948442665e-03	5.117763249443913228e+05
3.929539903898320898e-03	5.111145972283548326e+05
3.951067911119154896e-03	5.101790567313348874e+05
3.972713859652769221e-03	5.092383908702603076e+05
3.994478395641334022e-03	5.082925715657942346e+05
4.016362168766916992e-03	5.073415705847667414e+05
4.037091724641374280e-03	5.064407283095456660e+05
4.038365832270856756e-03	5.068071542078533093e+05
4.060490042973294127e-03	5.131699477375338320e+05
4.082735461292761464e-03	5.195675998685791856e+05
4.105102751265883934e-03	5.260003015740368282e+05
4.127592580567230815e-03	5.324682448732056655e+05
4.150205620529227521e-03	5.389716228373628110e+05
4.172942546162188189e-03	5.455106295955245150e+05
4.195804036174483574e-03	5.520854603402463254e+05
4.196945511874844263e-03	5.524137420718853828e+05
4.218790772992797415e-03	5.590424332876896951e+05
4.241903442782474741e-03	5.660557049707967089e+05
4.265142735468035844e-03	5.731073989036142593e+05
4.288509344753757904e-03	5.801977255826625042e+05
4.312003968144366775e-03	5.873268966576636303e+05
4.327995051477021710e-03	5.921792054969135206e+05
4.335627306965883151e-03	5.952337279548756778e+05
4.359380066386551143e-03	6.047398742303624749e+05
4.383262955437864858e-03	6.142980999835126568e+05
4.407276687035768456e-03	6.239086905320498627e+05
4.431421978001917790e-03	6.335719327568114968e+05
4.434508465377194446e-03	6.348071829417350236e+05
4.455699549085069544e-03	6.415251755063772434e+05
4.480110124982617827e-03	6.492638107568916166e+05
4.504654434362216631e-03	6.570448421656413702e+05
4.529333209883516786e-03	6.648685020002233796e+05
4.554147188220060774e-03	6.727350238007174339e+05
4.579097110081264271e-03	6.806446423866550904e+05
4.604183720234508725e-03	6.885975938640229870e+05
4.616281656101451671e-03	6.924328787565761013e+05
4.629407767527401324e-03	6.966144002951517468e+05
4.654770004910115631e-03	7.046939250257300446e+05
4.680271189457852789e-03	7.128177134795401944e+05
4.705912082393470114e-03	7.209860081556489458e+05
4.731693449110188632e-03	7.291990528816558653e+05
4.757616059194423770e-03	7.374570928209660342e+05
4.783680686448792130e-03	7.457603744801189750e+05
4.809888108915191113e-03	7.541091457161416765e+05
4.813593783877826923e-03	7.552896445835053455e+05
4.836239108898011257e-03	7.635587471408249112e+05
4.862734472987514239e-03	7.732337190281499643e+05
4.889374992083305414e-03	7.829616953052391764e+05
4.916161461417920854e-03	7.927429663569463883e+05
4.919999999999999894e-03	7.941446362017000793e+05
4.919999999999999894e-03	7.941446362017000793e+05
4.940000000000000814e-03	7.889885197623876156e+05
4.940000000000000814e-03	7.889885197623876156e+05
4.943094680580596527e-03	7.882135881851100130e+05
4.959999999999999999e-03	7.839803675017859787e+05
4.959999999999999999e-03	7.839803675017859787e+05
4.970175453541125082e-03	7.818397548267383827e+05
4.980000000000000919e-03	7.797729625612667296e+05
4.980000000000000919e-03	7.797729625612667296e+05
4.997404588673835801e-03	7.762494068636677694e+05
5.000000000000000104e-03	7.757239663297201041e+05
5.000000000000000104e-03	7.757239663297201041e+05
5.000000000000000104e-03	7.757239663297201041e+05
5.019999999999999289e-03	7.718359899397116387e+05
5.019999999999999289e-03	7.718359899397116387e+05
5.024782898781757559e-03	7.710502373573213117e+05
5.040000000000000209e-03	7.685503147948089754e+05
5.040000000000000209e-03	7.685503147948089754e+05
5.052311201120865056e-03	7.667678092154522892e+05
5.059999999999999394e-03	7.656545687796850689e+05
5.059999999999999394e-03	7.656545687796850689e+05
5.079990317424458619e-03	7.629342159079432022e+05
5.080000000000000314e-03	7.629328982689272380e+05
5.080000000000000314e-03	7.629328982689272380e+05
5.099999999999999499e-03	7.590562367867026478e+05
5.099999999999999499e-03	7.590562367867026478e+05
5.107821073927725289e-03	7.591746835795153165e+05
5.120000000000000419e-03	7.593591281642991817e+05
5.120000000000000419e-03	7.593591281642991817e+05
5.135804301392385765e-03	7.583446446491389070e+05
5.139999999999999604e-03	7.580753213196018478e+05
5.139999999999999604e-03	7.580753213196018478e+05
5.160000000000000524e-03	7.581057845328660915e+05
5.160000000000000524e-03	7.581057845328660915e+05
5.163940835131478405e-03	7.581073280393080786e+05
5.179999999999999709e-03	7.581136179305623518e+05
5.179999999999999709e-03	7.581136179305623518e+05
5.192231515034325361e-03	7.586581626588569488e+05
5.200000000000000629e-03	7.590040141353930812e+05
5.200000000000000629e-03	7.590040141353930812e+05
5.200000000000000629e-03	7.590040141353930812e+05
5.219999999999999814e-03	7.603330806112253340e+05
5.219999999999999814e-03	7.603330806112253340e+05
5.220677185591587194e-03	7.604085541925602593e+05
5.240000000000000734e-03	7.625621174446283840e+05
5.240000000000000734e-03	7.625621174446283840e+05
5.249278695920453659e-03	7.639124193545950111e+05
5.259999999999999919e-03	7.654726598776229657e+05
5.259999999999999919e-03	7.654726598776229657e+05
5.278036899790025313e-03	7.685119692680650624e+05
5.279999999999999971e-03	7.688427616421433631e+05
5.279999999999999971e-03	7.688427616421433631e+05
5.300000000000000024e-03	7.733695951331738615e+05
5.300000000000000024e-03	7.733695951331738615e+05
5.300000000000000024e-03	7.733695951331738615e+05
5.306952655646783590e-03	7.745965236183467787e+05
5.336026826640193586e-03	7.797272147365104174e+05
5.365260280648509808e-03	7.848860143758092308e+05
5.394653890304661713e-03	7.900730765289406991e+05
5.400000000000000286e-03	7.910164993882483104e+05
5.400000000000000286e-03	7.910164993882483104e+05
5.400000000000000286e-03	7.910164993882483104e+05
5.424208533022284971e-03	7.908542560533096548e+05
5.453925091021950486e-03	7.906550984476701124e+05
5.483804451357477544e-03	7.904548497559295502e+05
5.499999999999999681e-03	7.903463086964400718e+05
5.499999999999999681e-03	7.903463086964400718e+05
5.499999999999999681e-03	7.903463086964400718e+05
5.513847505942399627e-03	7.890964584416239522e+05
5.544055151576619302e-03	7.863699722606197465e+05
5.574428289973163732e-03	7.836285490092131076e+05
5.599999999999999943e-03	7.813204937950777821e+05
5.599999999999999943e-03	7.813204937950777821e+05
5.599999999999999943e-03	7.813204937950777821e+05
5.604967827785081562e-03	7.808857270943326876e+05
5.635674676632544504e-03	7.781983723909790860e+05
5.640000000000000048e-03	7.778198354022832355e+05
5.640000000000000048e-03	7.778198354022832355e+05
5.660000000000000100e-03	7.758980418340857141e+05
5.660000000000000100e-03	7.758980418340857141e+05
5.666549753130039994e-03	7.755816497707514791e+05
5.680000000000000153e-03	7.749319227848558221e+05
5.680000000000000153e-03	7.749319227848558221e+05
5.697593978913714774e-03	7.723133307408661349e+05
5.700000000000000205e-03	7.719552316602023784e+05
5.700000000000000205e-03	7.719552316602023784e+05
5.720000000000000258e-03	7.721745667957030237e+05
5.720000000000000258e-03	7.721745667957030237e+05
5.728808280668923163e-03	7.716034103479390033e+05
5.740000000000000310e-03	7.708777042881784728e+05
5.740000000000000310e-03	7.708777042881784728e+05
5.759999999999999495e-03	7.703049958788154181e+05
5.759999999999999495e-03	7.703049958788154181e+05
5.760193590157869879e-03	7.702966805754617089e+05
5.791750844247408984e-03	7.689411977159497328e+05
5.799999999999999600e-03	7.685868706507255556e+05
5.799999999999999600e-03	7.685868706507255556e+05
5.799999999999999600e-03	7.685868706507255556e+05
5.820000000000000520e-03	7.661715730276514078e+05
5.820000000000000520e-03	7.661715730276514078e+05
5.823480984937038848e-03	7.661874793256273260e+05
5.839999999999999705e-03	7.662629626674434403e+05
5.839999999999999705e-03	7.662629626674434403e+05
5.855384959387010743e-03	7.663198732394484105e+05
5.860000000000000625e-03	7.663369447567987954e+05
5.860000000000000625e-03	7.663369447567987954e+05
5.879999999999999810e-03	7.643463913643768756e+05
5.879999999999999810e-03	7.643463913643768756e+05
5.887463719946579681e-03	7.648375081721239258e+05
5.900000000000000730e-03	7.656624021773820277e+05
5.900000000000000730e-03	7.656624021773820277e+05
5.900000000000000730e-03	7.656624021773820277e+05
5.919718224182470359e-03	7.633952624664304312e+05
5.919999999999999915e-03	7.633628647647106554e+05
5.919999999999999915e-03	7.633628647647106554e+05
5.940000000000000835e-03	7.592207381383284228e+05
5.940000000000000835e-03	7.592207381383284228e+05
5.952149434907440251e-03	7.592931741143959807e+05
5.984758320209006624e-03	7.594875910937277367e+05
6.000000000000000125e-03	7.595784632997998269e+05
6.000000000000000125e-03	7.595784632997998269e+05
6.000000000000000125e-03	7.595784632997998269e+05
6.017545853478377393e-03	7.614370068540622015e+05
6.050513013439488656e-03	7.649290514401843539e+05
6.083660784178203558e-03	7.684402272128834156e+05
6.116990155171724529e-03	7.719706389824770158e+05
6.150502121318109604e-03	7.755203921334866900e+05
6.184197682965954408e-03	7.790895926277816761e+05
6.218077845944286648e-03	7.826783470077459933e+05
6.250000000000000347e-03	7.860596994014343945e+05
6.250000000000000347e-03	7.860596994014343945e+05
6.252143621592575091e-03	7.859412236382921692e+05
6.286396026790900746e-03	7.840481283926648321e+05
6.320836083990344877e-03	7.821446618137225742e+05
6.355464821243492386e-03	7.802307670820550993e+05
6.390283272235103458e-03	7.783063870669679018e+05
6.425292476313004646e-03	7.763714643247742206e+05
6.460493478519093585e-03	7.744259410970821045e+05
6.495887329620518916e-03	7.724697593090707669e+05
6.500000000000000569e-03	7.722424562424058095e+05
6.500000000000000569e-03	7.722424562424058095e+05
6.531475086141082242e-03	7.704343725490679499e+05
6.567257810392757196e-03	7.683788369444103446e+05
6.603236570507379360e-03	7.663120400759864133e+05
6.639412440468569522e-03	7.642339202488966985e+05
6.675786500143776614e-03	7.621444154302459210e+05
6.712359835316488062e-03	7.600434632472923258e+05
6.749133537718682990e-03	7.579310009855835233e+05
6.749999999999999924e-03	7.578812271322342567e+05
6.749999999999999924e-03	7.578812271322342567e+05
6.786108705063400789e-03	7.562155322550695855e+05
6.823286441077485755e-03	7.545005229708953993e+05
6.860667855534578925e-03	7.527761179983819602e+05
6.898254064288223547e-03	7.510422658631957602e+05
6.936046189305148345e-03	7.492989148090017261e+05
6.974045358698806665e-03	7.475460127959167585e+05
7.000000000000000146e-03	7.463487249680055538e+05
7.000000000000000146e-03	7.463487249680055538e+05
7.012252706763030113e-03	7.456448692518310854e+05
7.050669374005859129e-03	7.434380270121371141e+05
7.089296507183640711e-03	7.412190945743961493e+05
7.128135259335230227e-03	7.389880057023876579e+05
7.167186789816391845e-03	7.367446937970163999e+05
7.206452264334448771e-03	7.344890918943226570e+05
7.245932854983059244e-03	7.322211326634843135e+05
7.250000000000000368e-03	7.319874958578340011e+05
7.250000000000000368e-03	7.319874958578340011e+05
7.285629740277181632e-03	7.304679409305873560e+05
7.325544105188297114e-03	7.287656531957691768e+05
7.365677141179758150e-03	7.270540394676936558e+05
7.406030046242337295e-03	7.253330486538530095e+05
7.446604024930025822e-03	7.236026293818281265e+05
7.487400288395972860e-03	7.218627299977556104e+05
7.499999999999999722e-03	7.213253712154339300e+05
7.499999999999999722e-03	7.213253712154339300e+05
7.528420054428614470e-03	7.198412006228052778e+05
7.569664547488069023e-03	7.176873038433154579e+05
7.611134998742668731e-03	7.155216069277899805e+05
7.652832646105683749e-03	7.133440452291158726e+05
7.694758734272322959e-03	7.111545537460091291e+05
7.736914514756867457e-03	7.089530671210759319e+05
7.749999999999999944e-03	7.082697083880053833e+05
7.749999999999999944e-03	7.082697083880053833e+05
7.779301245930000074e-03	7.068670353679580148e+05
7.821920193056419376e-03	7.048268338209020440e+05
7.864772628332584656e-03	7.027754550178026548e+05
7.907859830924665601e-03	7.007128377239984693e+05
7.951183087006775604e-03	6.986389203693523305e+05
7.994743689799344716e-03	6.965536410464147339e+05
8.000000000000000167e-03	6.963020174628623063e+05
8.000000000000000167e-03	6.963020174628623063e+05
8.038542939607686011e-03	6.941214684259800706e+05
8.082582143860874216e-03	6.916299707510025473e+05
8.126862617150737086e-03	6.891248233915197197e+05
8.171385681271082710e-03	6.866059515676564770e+05
8.216152665257192220e-03	6.840732800898543792e+05
8.250000000000000389e-03	6.821583827331478242e+05
8.250000000000000389e-03	6.821583827331478242e+05
8.261164905425479044e-03	6.817599577418050030e+05
8.306423745413344176e-03	6.801448743852366460e+05
8.351930536219355841e-03	6.785209427851041546e+05
8.397686636243491612e-03	6.768881144662547158e+05
8.443693411327763895e-03	6.752463406879625982e+05
8.489952234796954711e-03	6.735955724424760556e+05
8.500000000000000611e-03	6.732370131344050169e+05
8.500000000000000611e-03	6.732370131344050169e+05
8.536464487499591594e-03	6.711264447618062841e+05
8.583231557849213197e-03	6.684195618099995190e+05
8.630254841865787549e-03	6.656978491841955110e+05
8.677535743217361028e-03	6.629612256399398902e+05
8.725075673262014386e-03	6.602096094876787392e+05
8.750000000000000833e-03	6.587669868340049870e+05
8.750000000000000833e-03	6.587669868340049870e+05
8.772876051089955815e-03	6.579805102080574725e+05
8.820938303565863808e-03	6.563281341920200502e+05
8.869263865371530137e-03	6.546667056243671104e+05
8.917854179048655475e-03	6.529961749106418574e+05
8.966710695041893095e-03	6.513164921846846119e+05
9.000000000000001055e-03	6.501720088059477275e+05
9.000000000000001055e-03	6.501720088059477275e+05
9.015834871742187465e-03	6.492761582382943016e+05
9.065228175530289784e-03	6.464817548508032924e+05
9.114892080820495568e-03	6.436720423081001500e+05
9.164828070104718769e-03	6.408469367388881510e+05
9.215037633996713343e-03	6.380063538123816252e+05
9.249999999999999542e-03	6.360283740762333618e+05
9.249999999999999542e-03	6.360283740762333618e+05
9.265522271276537686e-03	6.352988213318648050e+05
9.316283488935359069e-03	6.329130244989969069e+05
9.367322802220402062e-03	6.305141570643020095e+05
9.418641734680151950e-03	6.281021474204128608e+05
9.470241818209894705e-03	6.256769235676595708e+05
9.499999999999999764e-03	6.242782775315473555e+05
9.499999999999999764e-03	6.242782775315473555e+05
9.522124593097411327e-03	6.234791224683163455e+05
9.574291608068932410e-03	6.215948150840139715e+05
9.626744420335418828e-03	6.197001845107460395e+05
9.679484595639022831e-03	6.177951741928615374e+05
9.732513708299798949e-03	6.158797272648696089e+05
9.749999999999999986e-03	6.152481107425759546e+05
9.749999999999999986e-03	6.152481107425759546e+05
9.785833341262754892e-03	6.131428846457957989e+05
9.839445086145037767e-03	6.099931687543162843e+05
9.893350543283507131e-03	6.068261971260041464e+05
9.947551321782476322e-03	6.036418752252040431e+05
1.000000000000000021e-02	6.005604900617187377e+05
1.000000000000000021e-02	6.005604900617187377e+05
1.000204903956171745e-02	6.004641844110224629e+05
1.005684532340481337e-02	5.978887379092370393e+05
1.011194180900768826e-02	5.952991818088103319e+05
1.016734014102742278e-02	5.926954388102246448e+05
1.022304197313136237e-02	5.900774311904759379e+05
1.025000000000000043e-02	5.888103935170330806e+05
1.025000000000000043e-02	5.888103935170330806e+05
1.027904896804649609e-02	5.587783982027759776e+05
1.033536279760905244e-02	5.005588888954709400e+05
1.037955035525929375e-02	4.548760087953429902e+05
1.039198514281442810e-02	4.535369555673899013e+05
1.044891769386737876e-02	4.474061136913195369e+05
1.050616215023243705e-02	4.412416839623693377e+05
1.056372022068466365e-02	4.350434823692926439e+05
1.062159362336067420e-02	4.288113238927337225e+05
1.067978408580988123e-02	4.225450224997099722e+05
1.073829334504609184e-02	4.162443911380554782e+05
1.075391496234723819e-02	4.145621607838818454e+05
1.079712314759937244e-02	4.120819002579981461e+05
1.085627524956814076e-02	4.086864180668331101e+05
1.091575141667161346e-02	4.052723337067333632e+05
1.097555342430253135e-02	4.018395452656073030e+05
1.103568305758011008e-02	3.983879502730388194e+05
1.109614211140335510e-02	3.949174456972266198e+05
1.115693239050465600e-02	3.914279279419082450e+05
1.120860552267713244e-02	3.884617577769663767e+05
1.121805570950361666e-02	3.885379795779329143e+05
1.127951389296124977e-02	3.890336791353367735e+05
1.134130877543445062e-02	3.895320943856492522e+05
1.140344220153072935e-02	3.900332402068097726e+05
1.146591602596328842e-02	3.905371315582665848e+05
1.152873211360640367e-02	3.910437834814233356e+05
1.159189233955106035e-02	3.915532111000882578e+05
1.164940555238266548e-02	3.920170919462436577e+05
1.165539858916093963e-02	3.920813212949420558e+05
1.171925275812871377e-02	3.927656674513588077e+05
1.178345675253260685e-02	3.934537628021742566e+05
1.184801248889329542e-02	3.941456278873715783e+05
1.191292189423114913e-02	3.948412833594626863e+05
1.197818690612371083e-02	3.955407499841040699e+05
1.204380947276355480e-02	3.962440486407172284e+05
1.210979155301645203e-02	3.969512003231115523e+05
1.217613511647981997e-02	3.976622261401112773e+05
1.224284214354152273e-02	3.983771473161852336e+05
1.230991462543900954e-02	3.990959851920809597e+05
1.232512808851577747e-02	3.992590328857660643e+05
1.237735456431872036e-02	3.992523256231110427e+05
1.244516397329585924e-02	3.992436170991391991e+05
1.251334487651452158e-02	3.992348608654681593e+05
1.258189930920805902e-02	3.992260566607200308e+05
1.265082931775987109e-02	3.992172042220849544e+05
1.269616088613025918e-02	3.992113824481484480e+05
1.272013695976449005e-02	3.988260657462063245e+05
1.278982430408898141e-02	3.977061285082809045e+05
1.285989343093470530e-02	3.965800556876831688e+05
1.293034643189943517e-02	3.954478136705876095e+05
1.300118541003976273e-02	3.943093686590153375e+05
1.307241247993388110e-02	3.931646866698251688e+05
1.314402976774473389e-02	3.920137335336987162e+05
1.315575465148521167e-02	3.918253042853381485e+05
1.321603941128344194e-02	3.885825695741170202e+05
1.328844356007313592e-02	3.846879294146043831e+05
1.336124437541313936e-02	3.807719524463232374e+05
1.343444403044345183e-02	3.768345217754428741e+05
1.350804471020962752e-02	3.728755198677292792e+05
1.355049852856132254e-02	3.705919166676223394e+05
1.358204861172802869e-02	3.687224158562879893e+05
1.365645794405136518e-02	3.643132893758823047e+05
1.373127492833465038e-02	3.598800074704072904e+05
1.380650179790153531e-02	3.554224378042250755e+05
1.388214079831092025e-02	3.509404473166980315e+05
1.395819418742401744e-02	3.464339022182146437e+05
1.399809885530643380e-02	3.440693503218528931e+05
1.403466423547176586e-02	3.411971921124905930e+05
1.411155322512255318e-02	3.351576721666687517e+05
1.418886345155038337e-02	3.290850646756935748e+05
1.426659722250340351e-02	3.229791883692553965e+05
1.434475685837275152e-02	3.168398609839556739e+05
1.442334469226183927e-02	3.106668992578651523e+05
1.445956386273716809e-02	3.078219353234921582e+05
1.450236307005602597e-02	3.042311458918235730e+05
1.458181435049259178e-02	2.975653023868563469e+05
1.466170090523117447e-02	2.908629400194738409e+05
1.474202511892458260e-02	2.841238587208748213e+05
1.482278938928993824e-02	2.773478573261816637e+05
1.490399612718027421e-02	2.705347335684335558e+05
1.498564775665651126e-02	2.636842840725475689e+05
1.502367079181008216e-02	2.604942083365129365e+05
1.506774671505978561e-02	2.571751668360743788e+05
1.515029545308421710e-02	2.509590137277271424e+05
1.523329643485009204e-02	2.447088053884171823e+05
1.531675213797737203e-02	2.384243552463640226e+05
1.540066505365967828e-02	2.321054757076523965e+05
1.548503768673864696e-02	2.257519781506328436e+05
1.556987255577872362e-02	2.193636729202896822e+05
1.560928824964756371e-02	2.163955598537042388e+05
1.565517219314230615e-02	2.140722922908083710e+05
1.574093914506534408e-02	2.097296058912822336e+05
1.582717597173339055e-02	2.053631280590552778e+05
1.591388524735795965e-02	2.009727284526255971e+05
1.600106956025340241e-02	1.965582760164143110e+05
1.608873151291418183e-02	1.921196389768529916e+05
1.617687372209252253e-02	1.876566848384519108e+05
1.626549881887654619e-02	1.831692803798437817e+05
1.626642304626534086e-02	1.831224834537388524e+05
1.635460944876882330e-02	1.788044541544964886e+05
1.644420827176530306e-02	1.744172659724958648e+05
1.653429796243473943e-02	1.700060425545211183e+05
1.662488120999855087e-02	1.655706522233913711e+05
1.671596071841104092e-02	1.611109625805329706e+05
1.675210432464806221e-02	1.593411982372650527e+05
1.680753920644015645e-02	1.571311242496701307e+05
1.689961940774863808e-02	1.534600772282727994e+05
1.699220407097559726e-02	1.497689183544151601e+05
1.708529595981858606e-02	1.460575374451965617e+05
1.717889785311610754e-02	1.423258237140780548e+05
1.727301254493051816e-02	1.385736657675772149e+05
1.730325711579317610e-02	1.373678773331358389e+05
1.736764284463147498e-02	1.345753499985382659e+05
1.746279157697979562e-02	1.304485746908874280e+05
1.755846158221174499e-02	1.262991908207091328e+05
1.765465571612384599e-02	1.221270745268621249e+05
1.771450299077920176e-02	1.195313882871990645e+05
1.775137685015813066e-02	1.180717711044128373e+05
1.784862787148783214e-02	1.142221805227050354e+05
1.794641168310356569e-02	1.103514999366035481e+05
1.804473120390003363e-02	1.064596138043957908e+05
1.808210124315628650e-02	1.049803558059506322e+05
1.814358936876309114e-02	1.030300581959326664e+05
1.824298912865738101e-02	9.987726873869900010e+04
1.834293345071444717e-02	9.670720670608451474e+04
1.844342531832125764e-02	9.351977747018478112e+04
1.851185787785026085e-02	9.134921435771844699e+04
1.854446773120928260e-02	9.052549059217049216e+04
1.864606370554406853e-02	8.795917980192556570e+04
1.874821627401521140e-02	8.537880946308854618e+04
1.885092848592691273e-02	8.278430255034100264e+04
1.895213012268612968e-02	8.022795271358666650e+04
1.895420340728903516e-02	8.016955436452791037e+04
1.905804412090857450e-02	7.724466588951315498e+04
1.916245372648168327e-02	7.430375339597498532e+04
1.926743534068626681e-02	7.134672909623391752e+04
1.934479498480604770e-02	6.916773471502991742e+04
1.937299209727492630e-02	6.853644438907640870e+04
1.947912714716854704e-02	6.616024255931863445e+04
1.958584365855038992e-02	6.377102269401432568e+04
1.969314481696058175e-02	6.136871347378045175e+04
1.974590961271511375e-02	6.018739020362245355e+04
1.980103382539126489e-02	5.938559901804572291e+04
1.990951390438221169e-02	5.780773754986299173e+04
2.001858829211691782e-02	5.622123175844870275e+04
2.012826024451928181e-02	5.462603428582792549e+04
2.021585333584075689e-02	5.335197765754412103e+04
2.023853303535083289e-02	5.313593656397465384e+04
2.034940995630838551e-02	5.207975099834829598e+04
2.046089431712234605e-02	5.101777911395710544e+04
2.057298944565551235e-02	4.994998921041995345e+04
2.068569868800238659e-02	4.887634941368512227e+04
2.079902540858905372e-02	4.779682767507883545e+04
2.091297299027366011e-02	4.671139177034817840e+04
2.094332244953227284e-02	4.642229048112872260e+04
2.102754483444733979e-02	4.579077224328876764e+04
2.114274436113575129e-02	4.492698048332344479e+04
2.125857500910123196e-02	4.405845643517654389e+04
2.137504023594535146e-02	4.318517417297986685e+04
2.149214351821219365e-02	4.230710762883001735e+04
2.160988835149208614e-02	4.142423059201061551e+04
2.169731488427484659e-02	4.076868693839521438e+04
2.172827825052601330e-02	4.053913671741861617e+04
2.184731674931044559e-02	3.965663209957336221e+04
2.196700740120288015e-02	3.876929267504597374e+04
2.208735377902793645e-02	3.787709195631974580e+04
2.220835947518393430e-02	3.698000331076624570e+04
2.233002810175017949e-02	3.607799995984997076e+04
2.241152428146272677e-02	3.547381933200694039e+04
2.245236329059479771e-02	3.525043949680411606e+04
2.257536869348310271e-02	3.457762869139529357e+04
2.269904798218661673e-02	3.390113188807550614e+04
2.282340484859271892e-02	3.322092889308363374e+04
2.294844300481478638e-02	3.253699940202709695e+04
2.296000000000000124e-02	3.247378533942424474e+04
2.296000000000000124e-02	3.247378533942424474e+04
2.307416618330302566e-02	3.169408755821132218e+04
2.320057813695593218e-02	3.083075730637701417e+04
2.332768263923223895e-02	2.996269729473621192e+04
2.345548348426359370e-02	2.908988161127240164e+04
2.355897192248773697e-02	2.838310747439523766e+04
2.358398448696785374e-02	2.829469366072581761e+04
2.371318948316289768e-02	2.783798293568891313e+04
2.384000000000000008e-02	2.738973615891914960e+04
2.384000000000000008e-02	2.738973615891914960e+04
2.384310232968113799e-02	2.737863575976194261e+04
2.397372690448472052e-02	2.691124993391756288e+04
2.410506710678117850e-02	2.644130353210761677e+04
2.423712685713988804e-02	2.596878252620180501e+04
2.430999999999999828e-02	2.570803623011806121e+04
2.430999999999999828e-02	2.570803623011806121e+04
2.436991009760910987e-02	2.550747715302631696e+04
2.450342079183361749e-02	2.506052776245358109e+04
2.463766292517302614e-02	2.461112975704482233e+04
2.477264050482080524e-02	2.415926972204933554e+04
2.480000000000000260e-02	2.406767923360383793e+04
2.480000000000000260e-02	2.406767923360383793e+04
2.490835755992382161e-02	2.369625421452723094e+04
2.504481814170264609e-02	2.322849844163940725e+04
2.506693198341266443e-02	2.315269723233961122e+04
2.518202632357251919e-02	2.286547391781206534e+04
2.529999999999999957e-02	2.257106508481959463e+04
2.529999999999999957e-02	2.257106508481959463e+04
2.531998620126488242e-02	2.250381609866357394e+04
2.545870189294965197e-02	2.203706959160609404e+04
2.559817753935821061e-02	2.156776601109468538e+04
2.571146175474952472e-02	2.118659059253568557e+04
2.573841730390692001e-02	2.104698433813276642e+04
2.581990972694913483e-02	2.062492460279917577e+04
2.587942537282144143e-02	2.051367127871525372e+04
2.602120595526173641e-02	2.024863910346371267e+04
2.607010265065988139e-02	2.015723591326001042e+04
2.616376328344764343e-02	1.986497746561874737e+04
2.630710161278522821e-02	1.941770483492210406e+04
2.645122522199387302e-02	1.896798181851645131e+04
2.659613841323390376e-02	1.851579499194947857e+04
2.671732466284110208e-02	1.813764566569066301e+04
2.674184551223506012e-02	1.820314897675161774e+04
2.688835086842565614e-02	1.859451331183100774e+04
2.701917743959928245e-02	1.894399441866148845e+04
2.703565885506233404e-02	1.893821329438604516e+04
2.718377386936064732e-02	1.888625954644264129e+04
2.733270033262636192e-02	1.883402116958892293e+04
2.748244269038735421e-02	1.878149660448374925e+04
2.753771334235516344e-02	1.876210952522911248e+04
2.763300541252634510e-02	1.866855119883031875e+04
2.778439299341438004e-02	1.851991796334699757e+04
2.793660995204490238e-02	1.837047043981850948e+04
2.808966083216868012e-02	1.822020416716308318e+04
2.824355020242949599e-02	1.806911465985883115e+04
2.839828265650043079e-02	1.791719740780995198e+04
2.846399546766760144e-02	1.785268017542412781e+04
2.855386281322102454e-02	1.778572736792499927e+04
2.871029531673520430e-02	1.766918230664725706e+04
2.886758483662982266e-02	1.755199875257338863e+04
2.902573606807408793e-02	1.743417320771690356e+04
2.918475373195977135e-02	1.731570215492754505e+04
2.934464257504202506e-02	1.719658205778635602e+04
2.950540737008112632e-02	1.707680936050009768e+04
2.966300544154464730e-02	1.695939592989355515e+04
2.966705291598500591e-02	1.696050720039970838e+04
2.982958403795237315e-02	1.700513158156284408e+04
2.999300558761683680e-02	1.705000043765774899e+04
3.015732244319174402e-02	1.709511510804176942e+04
3.032253950961571326e-02	1.714047693940990575e+04
3.048866171869910394e-02	1.718608728583505217e+04
3.065569402927127013e-02	1.723194750880839638e+04
3.082364142732850129e-02	1.727805897728006312e+04
3.099250892618290662e-02	1.732442306769997231e+04
3.111129257614829446e-02	1.735703618700808875e+04
3.116230156661203496e-02	1.735692420650206986e+04
3.133302441700942104e-02	1.735654941705804595e+04
3.150468257353576662e-02	1.735617257432786937e+04
3.167728116027112434e-02	1.735579366706260771e+04
3.185082532936790028e-02	1.735541268395168663e+04
3.202532026120454012e-02	1.735502961362257702e+04
3.220077116454023863e-02	1.735464444464043845e+04
3.237718327667043344e-02	1.735425716550779543e+04
3.252666364898892937e-02	1.735392900987131361e+04
3.255456186358308968e-02	1.735387061571024606e+04
3.273291222011590756e-02	1.735349730797005031e+04
3.291223967011443208e-02	1.735312195506122589e+04
3.309254956659088420e-02	1.735274454577930737e+04
3.327384729188399143e-02	1.735236506885844210e+04
3.345613825781970641e-02	1.735198351297106274e+04
3.363942790587264725e-02	1.735159986672753075e+04
3.382372170732858563e-02	1.735121411867582356e+04
3.400902516344782300e-02	1.735082625730117070e+04
3.419534380562927467e-02	1.735043627102571918e+04
3.420874782930226343e-02	1.735040821486769346e+04
3.438268319557568481e-02	1.735006263938839766e+04
3.457104892545963953e-02	1.734968839360513448e+04
3.476044661809045422e-02	1.734931209751417555e+04
3.495088192708201841e-02	1.734893373988289022e+04
3.514236053702162604e-02	1.734855330941712236e+04
3.533488816363958285e-02	1.734817079476083381e+04
3.552847055397984760e-02	1.734778618449577698e+04
3.572311348657163099e-02	1.734739946714114558e+04
3.591882277160182019e-02	1.734701063115323632e+04
3.608468629668751260e-02	1.734668109284019738e+04
3.611560425108842343e-02	1.734235562285424021e+04
3.631346379905505545e-02	1.731467476385992268e+04
3.651240732170613068e-02	1.728684225511858676e+04
3.671244075760324299e-02	1.725885726581621930e+04
3.675457095011065711e-02	1.725296318625227650e+04
3.691357007784249605e-02	1.707690406598479603e+04
3.711580128623260394e-02	1.685297422971650303e+04
3.731914041947419214e-02	1.662781759253768541e+04
3.752359354734004920e-02	1.640142743341236928e+04
3.756999999999999923e-02	1.635004174754983615e+04
3.756999999999999923e-02	1.635004174754983615e+04
3.772916677285617637e-02	1.649827675602923046e+04
3.793586623248405149e-02	1.669077984948774974e+04
3.814369809630385050e-02	1.688433757226355738e+04
3.819107786870815091e-02	1.692846324521697898e+04
3.835266856819850162e-02	1.685023902138618359e+04
3.856278388603893992e-02	1.674852458048786502e+04
3.877405032187038886e-02	1.664625289643342330e+04
3.898647418209943288e-02	1.654342091636299665e+04
3.920006180768235288e-02	1.644002557069160684e+04
3.941481957431443306e-02	1.633606377301752218e+04
3.963075389262021853e-02	1.623153242003015293e+04
3.984787120834486218e-02	1.612642839141741570e+04
4.006617800254665129e-02	1.602074854977254654e+04
4.028568079179032507e-02	1.591448974050050492e+04
4.033635072785757975e-02	1.588996099947197945e+04
4.050638612834164820e-02	1.589240944703996684e+04
4.072830060036308764e-02	1.589560493426071662e+04
4.095143083211032209e-02	1.589881792797679373e+04
4.102835826989095769e-02	1.589992565494076371e+04
4.117578348413006989e-02	1.588875763496421132e+04
4.140136525345894380e-02	1.587166895906020363e+04
4.162818287382324955e-02	1.585448666274585594e+04
4.185624311584004720e-02	1.583721023312120633e+04
4.208555278721933662e-02	1.581983915447636173e+04
4.231611873296712428e-02	1.580237290827611832e+04
4.254794783558982219e-02	1.578481097314447106e+04
4.273923103332962631e-02	1.577032054432221958e+04
4.278104701529976406e-02	1.575361417507534679e+04
4.301542323022163744e-02	1.565997591992291564e+04
4.325108347660027580e-02	1.556582466704495710e+04
4.348803478900947067e-02	1.547115760598045745e+04
4.372628424056201196e-02	1.537597191087124884e+04
4.396583894312073443e-02	1.528026474037770822e+04
4.420670604751084087e-02	1.518403323759391787e+04
4.432346941594892537e-02	1.513738380224098728e+04
4.444889274373345356e-02	1.512495682693884919e+04
4.469240626118006071e-02	1.510082944552982735e+04
4.493725386884845491e-02	1.507656988212141368e+04
4.518344287555970534e-02	1.505217741255375404e+04
4.543098063017625421e-02	1.502765130869968016e+04
4.567987452182132452e-02	1.500299083844298184e+04
4.593013198009955611e-02	1.497819526565653541e+04
4.618176047531866862e-02	1.495326385018034671e+04
4.643476751871247754e-02	1.492819584779945399e+04
4.668916066266524251e-02	1.490299051022169806e+04
4.694494750093689689e-02	1.487764708505541057e+04
4.720213566888986634e-02	1.485216481578693310e+04
4.746073284371699064e-02	1.482654294175804171e+04
4.763763209915043706e-02	1.480901571841714212e+04
4.772074674467061822e-02	1.479412692715859157e+04
4.798218513329304685e-02	1.474729400654863821e+04
4.824505581364829654e-02	1.470020451151070301e+04
4.850936663255493719e-02	1.465285703640029169e+04
4.877512547982037344e-02	1.460525016787208187e+04
4.904234028847644783e-02	1.455738248483771713e+04
4.931101903501607098e-02	1.450925255842341176e+04
4.958116973963144075e-02	1.446085895192728822e+04
4.959000000000000213e-02	1.445927713800552556e+04
4.959000000000000213e-02	1.445927713800552556e+04
4.985280046645348268e-02	1.340933190326660042e+04
4.988149429854783767e-02	1.329469377997696756e+04
5.012591932379243526e-02	1.333400756794808694e+04
5.040053446437996881e-02	1.337817719174136982e+04
5.067665408561262269e-02	1.342258879907553455e+04
5.095428642979632494e-02	1.346724371565881302e+04
5.123343978439254265e-02	1.351214327446233619e+04
5.151412248226572288e-02	1.355728881575994092e+04
5.168412898812427270e-02	1.358463298691567979e+04
5.179458676418069452e-02	1.318045825988214892e+04
5.179634290193187163e-02	1.318014448940384500e+04
5.208010946780875644e-02	1.312944369953581554e+04
5.236543065046743439e-02	1.307846514509557164e+04
5.265231496688495966e-02	1.302720730434829602e+04
5.294077098069870091e-02	1.297566864722233549e+04
5.323080730246203957e-02	1.292384763526351526e+04
5.336906276878812527e-02	1.289914542510480715e+04
5.352243258990123376e-02	1.285473989541020455e+04
5.381565554817396846e-02	1.276984235372815419e+04
5.411048493012923788e-02	1.268447970037015875e+04
5.440692953656851849e-02	1.259864938721920407e+04
5.470499821650850331e-02	1.251234885219840362e+04
5.500469986744536965e-02	1.242557551919449179e+04
5.530604343562019881e-02	1.233832679798097342e+04
5.560903791628609566e-02	1.225060008414078948e+04
5.591369235397680715e-02	1.216239275898853339e+04
5.622001584277652037e-02	1.207370218949234732e+04
5.652801752659141615e-02	1.198452572819529087e+04
5.683770659942270070e-02	1.189486071313628781e+04
5.700073291415466009e-02	1.184765931583862402e+04
5.714909230564088616e-02	1.178464080688915601e+04
5.746218394026182674e-02	1.165164910490987677e+04
5.777699084922426065e-02	1.151792880711770522e+04
5.809352242966861479e-02	1.138347592189625539e+04
5.841178813021759286e-02	1.124828643576105060e+04
5.873179745125835238e-02	1.111235631323966845e+04
5.905355994522586138e-02	1.097568149675137647e+04
5.937708521688816327e-02	1.083825790648595830e+04
5.970238292363318211e-02	1.070008144028189236e+04
5.988456257010497941e-02	1.062269712664604231e+04


==> anc/SupplData/pexsec_Si_lower_keV_eV_interp.tsv <==
1.197144861338464124e-03	1.613683156355731090e-05
1.200731867589581794e-03	2.132840431868811813e-05
1.201045075760364756e-03	2.178184640453823413e-05
1.205439154749531972e-03	2.909502098774194507e-05
1.207310084110582282e-03	3.253116601754735629e-05
1.209587370131557814e-03	3.671487294827426875e-05
1.212160582539600646e-03	4.372941302180326234e-05
1.213250956896062306e-03	5.992383845152265010e-05
1.213924339429055949e-03	6.875401267129240012e-05
1.214051656481183713e-03	7.042363799420981666e-05
1.214533494439467946e-03	8.411465029820423009e-05
1.215941823649820987e-03	1.086300626384463860e-04
1.217218659248129340e-03	1.278302884366711142e-04
1.218629156403940950e-03	1.425520672172375268e-04
1.220574830983765834e-03	1.607572460078761313e-04
1.221095289408867047e-03	1.656279053602825984e-04
1.222216258956560549e-03	1.888079259451161916e-04
1.224495563703537765e-03	2.152717056323623888e-04
1.227261757295143802e-03	2.304705065883074161e-04
1.228026533996683361e-03	2.346736224596682760e-04
1.228575892857142800e-03	2.568147172953442266e-04
1.230548799261083678e-03	2.949427382745751776e-04
1.231239864112368973e-03	3.342364188818713715e-04
1.232934872105694935e-03	3.673816709019679444e-04
1.233985317971213755e-03	3.859318915120650735e-04
1.234636145144274747e-03	3.974262945524152679e-04
1.236331153137600709e-03	4.334201557399927412e-04
1.238716569117859342e-03	4.763149113822527951e-04
1.240745713713557350e-03	4.855538639200109464e-04
1.241123278660994245e-03	4.872732174800868178e-04
1.243495997536945685e-03	5.057312033750207495e-04
1.245962130541871998e-03	5.682419456736428377e-04
1.247543146323300310e-03	5.839219610053454461e-04
1.248281469915552390e-03	5.912454603401359190e-04
1.248986079345531337e-03	5.406590514173238238e-04
1.249044796798029619e-03	7.080108667933541263e-04
1.249892470093260386e-03	7.742493378226629301e-04
1.251589357600162372e-03	8.216790518856511216e-04
1.252328319687809029e-03	8.434867934637076689e-04
1.254365085899711947e-03	8.982867673287290786e-04
1.254377818707133867e-03	8.986237853339628778e-04
1.256064479424715300e-03	9.432717701156442987e-04
1.257866932944138672e-03	1.002548167039963049e-03
1.260747030290072096e-03	1.069268799148231919e-03
1.261249934883378054e-03	1.089233644428064512e-03
1.262484790367384086e-03	1.138261477671597809e-03
1.264963972249207383e-03	1.215020081580242810e-03
1.266918670326350974e-03	1.281342215390852707e-03
1.268159699988068850e-03	1.322562537062732827e-03
1.268603913782990773e-03	1.337318448071436825e-03
1.270311192331104264e-03	1.396724564891122173e-03
1.272003694306329076e-03	1.460769600526019320e-03
1.274039207509181310e-03	1.533889690442430745e-03
1.275107320281076984e-03	1.569736606837351381e-03
1.276079732748236278e-03	1.602375797066976290e-03
1.277429624458729799e-03	1.662313596175606176e-03
1.280000000000000105e-03	1.743866228108891100e-03
1.280738368943922087e-03	1.796230144062743511e-03
1.282093003152273356e-03	1.846500207785715985e-03
1.282516753493913352e-03	1.862227162464751874e-03
1.283930707486020256e-03	1.934033650630639142e-03
1.286247274690091548e-03	2.015798595739248800e-03
1.287946668215095118e-03	2.082136722071109992e-03
1.289066128892301733e-03	2.210090200769105825e-03
1.289116957127715065e-03	2.211728046869834013e-03
1.296179391875866777e-03	2.439400696055440704e-03
1.300995024875621848e-03	2.594755302702253692e-03
1.303280518213867194e-03	2.804744607763300264e-03
1.304311774461028132e-03	2.899514805362517298e-03
1.310420548113817212e-03	3.199956907274208347e-03
1.317599694709104940e-03	3.553328081365332569e-03
1.324818172300774519e-03	3.908946697314551535e-03
1.330845771144278846e-03	4.206135921953450818e-03
1.332076196363919879e-03	4.276473498744172083e-03
1.339373983554112326e-03	4.693869732043163753e-03
1.346711751713875827e-03	5.113925968379446144e-03
1.354089719879186370e-03	5.536660882000758559e-03
1.361508108286005152e-03	5.962093294523803690e-03
1.368967138376862066e-03	6.390242176237231377e-03
1.376467032807460883e-03	6.821126647416401144e-03
1.384008015453321505e-03	7.254765979650884544e-03
1.391590311416471878e-03	7.691179597185567735e-03
1.397180762852404763e-03	8.013204752568184319e-03
1.399214147032162240e-03	9.811775897623577908e-03
1.400497512437811048e-03	1.094716854249126736e-02
1.406879749875618183e-03	1.122600159837761763e-02
1.414587348768841417e-03	1.156302234990425580e-02
1.422337173787435911e-03	1.190220283904245939e-02
1.430129456267472407e-03	1.224355834090354311e-02
1.437964428812402162e-03	1.258710425211187478e-02
1.445842325299994974e-03	1.293285609188597404e-02
1.453763380889317759e-03	1.328082950313019817e-02
1.461727832027761697e-03	1.363208100034585431e-02
1.469735916458096703e-03	1.398651617100824668e-02
1.477787873225563410e-03	1.434332838597369292e-02
1.485883942685016978e-03	1.470253545020669232e-02
1.486733001658374891e-03	1.474023213169129050e-02
1.494024366508098873e-03	1.676280762435483976e-02
1.502209387690445295e-03	1.903599895580988105e-02
1.510439250558949812e-03	2.132454642475507464e-02
1.518714200779052240e-03	2.362856604912318137e-02
1.527034485362067625e-03	2.594817483281864137e-02
1.535400352672568582e-03	2.828349077497116504e-02
1.543812052435794297e-03	3.063463287927859283e-02
1.549789512412500002e-03	3.230723205253552277e-02
1.552269835745100079e-03	3.274473231647860583e-02
1.560773955069463294e-03	3.424601793231821928e-02
1.569324664261013361e-03	3.575749166508571109e-02
1.569407101177215137e-03	3.577207328151799093e-02
1.577922218562605346e-03	3.732794789774476762e-02
1.586566874615448833e-03	3.890955438144431261e-02
1.589527705038461507e-03	3.945173894152020216e-02
1.595258890466763699e-03	4.040855485233103839e-02
1.603998525577477949e-03	4.186922813089901524e-02
1.612786040829982791e-03	4.333985175039978266e-02
1.621621698535915482e-03	4.482050162693257400e-02
1.630505762443983792e-03	4.631125432765886840e-02
1.639438497747849020e-03	4.781218707695471942e-02
1.648420171094038076e-03	4.932337776262250839e-02
1.652570480928689575e-03	5.002236788383940952e-02
1.657451050589896962e-03	5.077328871017006140e-02
1.666531405811604765e-03	5.217184594525953178e-02
1.675661507812214969e-03	5.357998070413105135e-02
1.684841629129741865e-03	5.499776650316942628e-02
1.694072043795307250e-03	5.642527749275186993e-02
1.702321724709784500e-03	5.770277648878062438e-02
1.703353027341307719e-03	5.799063755319928959e-02
1.712684856809650481e-03	6.059740591681687938e-02
1.722067810760018669e-03	6.322214711050075375e-02
1.731502169278180880e-03	6.587624797032884394e-02
1.740988213984362518e-03	6.857939971249829569e-02
1.750526228041647276e-03	7.130437452965031342e-02
1.760116496164423503e-03	7.405136904089382188e-02
1.769759304626895196e-03	7.682058178919255742e-02
1.779454941271620518e-03	7.961221326120544728e-02
1.785240464344942492e-03	8.128148122751036042e-02
1.789203695518099555e-03	8.219816468986285152e-02
1.799005858371424725e-03	8.446950873615663435e-02
1.808861722430960472e-03	8.675923125736714758e-02
1.818771581899074341e-03	8.906749814701081513e-02
1.828735732589927693e-03	9.139447692388390221e-02
1.838754471938302409e-03	9.374033674883731904e-02
1.848258706467661690e-03	9.597141055185354208e-02
1.848828099008472054e-03	9.614120121587768630e-02
1.858956914503141766e-03	9.916583928159390660e-02
1.869141220772418304e-03	1.022151889488673582e-01
1.879381321822829300e-03	1.052894750468719165e-01
1.889677523326409314e-03	1.083889246192620281e-01
1.900030132629819488e-03	1.115137669471012311e-01
1.910439458763515562e-03	1.146642335720337580e-01
1.920905812450983971e-03	1.178405583197087159e-01
1.924543946932006462e-03	1.189466772364538849e-01
1.927860696517413180e-03	1.067296051988828320e-01
1.931429506118011782e-03	1.088055635768447188e-01
1.942010853902006702e-03	1.149722746168155840e-01
1.952650171661385629e-03	1.211902538836015369e-01
1.963347776984997878e-03	1.274599743461506673e-01
1.974103989201599595e-03	1.337819136751307869e-01
1.977611940298507238e-03	1.358475789098322062e-01
1.984919129389396686e-03	1.380486915015886329e-01
1.995793520385623961e-03	1.413319161536849833e-01
2.000829187396351884e-03	1.428553692962672428e-01
2.004145936981758386e-03	1.569137747014218431e-01
2.006727486796176102e-03	1.573010719682820802e-01
2.017721355005308668e-03	1.589530265121149033e-01
2.028775453185376835e-03	1.606182744650135052e-01
2.039890111306621404e-03	1.622969352747751226e-01
2.051065661147035042e-03	1.639910883034191857e-01
2.062302436302257142e-03	1.658480060469682549e-01
2.063847429519071516e-03	1.661038734879491663e-01
2.073600772195527235e-03	1.714510243909796727e-01
2.084961006087708655e-03	1.777055101252209279e-01
2.096383477087350802e-03	1.840228785631848052e-01
2.107868526160804317e-03	1.904037886289739745e-01
2.119416496142413012e-03	1.968489063111641679e-01
2.131027731744740070e-03	2.033589047394584737e-01
2.142702579568852780e-03	2.099344642621789603e-01
2.143449419568822789e-03	2.103561229696808699e-01
2.154441388114679713e-03	2.225113444217350078e-01
2.166244507791409944e-03	2.356237851674939376e-01
2.178112290927942604e-03	2.488709451188240995e-01
2.190045091783421848e-03	2.622542532286699091e-01
2.199834162520729417e-03	2.732808448814284530e-01
2.202043266557800021e-03	2.597871020932275288e-01
2.203150912106136353e-03	2.530166051688746975e-01
2.214107173402468914e-03	2.596397470897383597e-01
2.226237172430959102e-03	2.670046003683805291e-01
2.238433625729687425e-03	2.744438945201467805e-01
2.250696897368754338e-03	2.819584119447602899e-01
2.263027353412828870e-03	2.895489434437955589e-01
2.272802653399668554e-03	2.955913713121328668e-01
2.275425361932066973e-03	2.983319623100674223e-01
2.287891293013092318e-03	3.113962661303841806e-01
2.300425518770056466e-03	3.245955635518124049e-01
2.313028413355741521e-03	3.379312909428444645e-01
2.325700352972720486e-03	3.514049001969359320e-01
2.329187396351575182e-03	3.551239498368062297e-01
2.338441715884600862e-03	3.697190494316677789e-01
2.351252882427310332e-03	3.900100634990978921e-01
2.352404643449419394e-03	3.918391979825607829e-01
2.364134235020441850e-03	4.028184844171485146e-01
2.377086158178682868e-03	4.149972266917374975e-01
2.390109038523287495e-03	4.273012205022344578e-01
2.403203264793608504e-03	4.397317951129921521e-01
2.407868961823964298e-03	4.441753593606803108e-01
2.416369227858718681e-03	4.505437623847731721e-01
2.429607320729066430e-03	4.604997233245909372e-01
2.442917938568205539e-03	4.712673759244475069e-01
2.456301478704601710e-03	4.824176378707281665e-01
2.469758340643486792e-03	4.937131722792644228e-01
2.483288926078777194e-03	5.051556999763884281e-01
2.496893638905079479e-03	5.167469613784484439e-01
2.508429614521949340e-03	5.266432501540129207e-01
2.510572885229739315e-03	5.295320393019253835e-01
2.524327073384955052e-03	5.481579234396632971e-01
2.538156613939984967e-03	5.670383613972201919e-01
2.552061919713391382e-03	5.861764234002984075e-01
2.566043405785359364e-03	6.055752149052626709e-01
2.580101489510099998e-03	6.252378769944458847e-01
2.594236590528302237e-03	6.451675867758148719e-01
2.608449130779651095e-03	6.653675577870707958e-01
2.610171810378947212e-03	6.678269394498832501e-01
2.622739534515438221e-03	7.086003445433224357e-01
2.637108228311218876e-03	7.556025367280528870e-01
2.651555641079536996e-03	8.032773323459599935e-01
2.666082204082743500e-03	8.516329769913498771e-01
2.680688350945864031e-03	9.006778115409552754e-01
2.695374517669532621e-03	9.504202732264529496e-01
2.696092677952518970e-03	9.528637328472169266e-01
2.710141142643022940e-03	1.014458044515662349e+00
2.724988666657328102e-03	1.080116586189042938e+00
2.739917532918307707e-03	1.146715913343861803e+00
2.754928187059938957e-03	1.214267564362382590e+00
2.770021077157595966e-03	1.282783210984199895e+00
2.785196653741445292e-03	1.352274659807604751e+00
2.787862722689427725e-03	1.364545204235628972e+00
2.800455369809885710e-03	1.437935511792337362e+00
2.815797680843060841e-03	1.528072158566838645e+00
2.831224044816474123e-03	1.619501351143550094e+00
2.836131069934312663e-03	1.648752279416090039e+00
2.846734922214650635e-03	1.713988311697562716e+00
2.862330776044873498e-03	1.813799303608598201e+00
2.878012071851023500e-03	1.915351159912325407e+00
2.893779277727465127e-03	2.018666536994681238e+00
2.904710273667275491e-03	2.091002900132636455e+00
2.909632864333012818e-03	2.130924240637354306e+00
2.925573304904995672e-03	2.261211927826202395e+00
2.941601075273377660e-03	2.393774927970245603e+00
2.957716653874949836e-03	2.528642862966987259e+00
2.973920521767631827e-03	2.665845705497560836e+00
2.990213162644821468e-03	2.805413783019467200e+00
2.991514011784615189e-03	2.816627030199361670e+00
3.006595062849824664e-03	2.994256951535145372e+00
3.023066711390391074e-03	3.190504328357134600e+00
3.039628599953302264e-03	3.390183254537122437e+00
3.048922056384743146e-03	3.503265036691743273e+00
3.052324008636250925e-03	3.621004504263066526e+00
3.056281222919039232e-03	3.605195762350163147e+00
3.073025077376559215e-03	3.537557165307171125e+00
3.089860663138123235e-03	3.468327548268445248e+00
3.106788482754207787e-03	3.397484785579362399e+00
3.123809041528524937e-03	3.325006483042040273e+00
3.140922847533095339e-03	3.255767194441135270e+00
3.158130411623406245e-03	3.206429757104594991e+00
3.175432247453678809e-03	3.153887459663072157e+00
3.179055410076923015e-03	3.142512001133685562e+00
3.192828871492191765e-03	3.479709455463536383e+00
3.200000000000000153e-03	3.658009946625480513e+00
3.200000000000000153e-03	3.658009946625480513e+00
3.207448732917824417e-03	5.500084745641333761e+00
3.210320803036688809e-03	5.728945687778550955e+00
3.227908564229899600e-03	7.152696614195786395e+00
3.245592680075115415e-03	8.622850368863037573e+00
3.263373678451850224e-03	1.014008529990397811e+01
3.281252090131620610e-03	1.170508813170414797e+01
3.299228448793777285e-03	1.331855406199807490e+01
3.317303291041425514e-03	1.498118686005088840e+01
3.335477156417465672e-03	1.669369896594948699e+01
3.353750587420684971e-03	1.845681159100939439e+01
3.372124129521945034e-03	2.004589406563247778e+01
3.377280265339966878e-03	2.040770045618190309e+01
3.390598331180481786e-03	2.770467594406428091e+01
3.409173743860269105e-03	3.765097728115486575e+01
3.427850922046468771e-03	4.738026773899417066e+01
3.446630423262002276e-03	5.688837542553671511e+01
3.465512808084185523e-03	6.617107281874184821e+01
3.484498640161448092e-03	7.522407610170590431e+01
3.503347906218276173e-03	8.393367287015567513e+01
3.503588486230183041e-03	8.395636775658887530e+01
3.522782916131650486e-03	8.609472228840388652e+01
3.542082502828980059e-03	8.855543685480883198e+01
3.561487822424292196e-03	9.099221370637361872e+01
3.580999454175887945e-03	9.340451057937946189e+01
3.594192698999202230e-03	9.501414492057324424e+01
3.600617980515525944e-03	9.558547090385478384e+01
3.620343987065832974e-03	9.731920229438793513e+01
3.640178062657771323e-03	9.903159424721943083e+01
3.660120799348207197e-03	1.007221910395664679e+02
3.680172792437604468e-03	1.023905307294032951e+02
3.700334640487784339e-03	1.040361450804878700e+02
3.712682568196977884e-03	1.050282087128678370e+02
3.720606945339780414e-03	1.055280082045719610e+02
3.740990312131828224e-03	1.067941742703850565e+02
3.761485349317415447e-03	1.080390561621615291e+02
3.782092668683435799e-03	1.092622272109827435e+02
3.802812885368471278e-03	1.109772149094082323e+02
3.823646617881145109e-03	1.127095712034939936e+02
3.844594488118570959e-03	1.144414699110288183e+02
3.865657121384942236e-03	1.161727992227788491e+02
3.886835146410184266e-03	1.179034455160549868e+02
3.908129195368711430e-03	1.196332933315824647e+02
3.914312685948442665e-03	1.201336854272965269e+02
3.929539903898320898e-03	1.197602186666948825e+02
3.951067911119154896e-03	1.192331808404694300e+02
3.972713859652769221e-03	1.187043938935124743e+02
3.994478395641334022e-03	1.181738607493374360e+02
4.016362168766916992e-03	1.176415844848786776e+02
4.037091724641374280e-03	1.171384580169913647e+02
4.038365832270856756e-03	1.172051133092830355e+02
4.060490042973294127e-03	1.183583748061097936e+02
4.082735461292761464e-03	1.195099985345000562e+02
4.105102751265883934e-03	1.206598881100513267e+02
4.127592580567230815e-03	1.218079456599229360e+02
4.150205620529227521e-03	1.229540718041287448e+02
4.172942546162188189e-03	1.240981656366118528e+02
4.195804036174483574e-03	1.252401247061001897e+02
4.196945511874844263e-03	1.252969219485300272e+02
4.218790772992797415e-03	1.264581394798749585e+02
4.241903442782474741e-03	1.276778908925591196e+02
4.265142735468035844e-03	1.288951636658160282e+02
4.288509344753757904e-03	1.299326022619490004e+02
4.312003968144366775e-03	1.172300388648927054e+02
4.327995051477021710e-03	1.083857863441285616e+02
4.335627306965883151e-03	1.042372358076293466e+02
4.359380066386551143e-03	1.024505087417693119e+02
4.383262955437864858e-03	1.009166031052924950e+02
4.407276687035768456e-03	9.927536147954774037e+01
4.431421978001917790e-03	9.752510885001548502e+01
4.434508465377194446e-03	9.729414482103878470e+01
4.455699549085069544e-03	9.540198021474590462e+01
4.480110124982617827e-03	9.164912310965357278e+01
4.504654434362216631e-03	8.753362842728745363e+01
4.529333209883516786e-03	8.327108054944864080e+01
4.554147188220060774e-03	8.047356729308121714e+01
4.579097110081264271e-03	7.764000212007174184e+01
4.604183720234508725e-03	7.470234333846264008e+01
4.616281656101451671e-03	7.325392523701124503e+01
4.629407767527401324e-03	7.166113424622098194e+01
4.654770004910115631e-03	6.851433506290725006e+01
4.680271189457852789e-03	6.626946396135093664e+01
4.705912082393470114e-03	6.428735996926529594e+01
4.731693449110188632e-03	6.223176691310863617e+01
4.757616059194423770e-03	6.091086691937913855e+01
4.783680686448792130e-03	6.083188875789202399e+01
4.809888108915191113e-03	6.073530729337154810e+01
4.813593783877826923e-03	6.072026149598127631e+01
4.836239108898011257e-03	6.070471968428962128e+01
4.862734472987514239e-03	6.066782936632378664e+01
4.889374992083305414e-03	6.061039912871256519e+01
4.916161461417920854e-03	6.053209299128240417e+01
4.919999999999999894e-03	6.051918266577767724e+01
4.919999999999999894e-03	6.051918266577767724e+01
4.940000000000000814e-03	5.950539049264106239e+01
4.940000000000000814e-03	5.950539049264106239e+01
4.943094680580596527e-03	5.935097126233485199e+01
4.959999999999999999e-03	5.851075609789947407e+01
4.959999999999999999e-03	5.851075609789947407e+01
4.970175453541125082e-03	5.803798068924488263e+01
4.980000000000000919e-03	5.758313562080977732e+01
4.980000000000000919e-03	5.758313562080977732e+01
4.997404588673835801e-03	5.701442817537638774e+01
5.000000000000000104e-03	5.700204385075235081e+01
5.000000000000000104e-03	5.700204385075235081e+01
5.000000000000000104e-03	5.700204385075235081e+01
5.019999999999999289e-03	5.691729447201991121e+01
5.019999999999999289e-03	5.691729447201991121e+01
5.024782898781757559e-03	5.690735779648492354e+01
5.040000000000000209e-03	5.687509276414316872e+01
5.040000000000000209e-03	5.687509276414316872e+01
5.052311201120865056e-03	5.686606541787321589e+01
5.059999999999999394e-03	5.686013767396758567e+01
5.059999999999999394e-03	5.686013767396758567e+01
5.079990317424458619e-03	5.685664956029904715e+01
5.080000000000000314e-03	5.685664752773607944e+01
5.080000000000000314e-03	5.685664752773607944e+01
5.099999999999999499e-03	5.676536519901433309e+01
5.099999999999999499e-03	5.676536519901433309e+01
5.107821073927725289e-03	5.685151568420184987e+01
5.120000000000000419e-03	5.698571668660423484e+01
5.120000000000000419e-03	5.698571668660423484e+01
5.135804301392385765e-03	5.706560211094915047e+01
5.139999999999999604e-03	5.708673983664345997e+01
5.139999999999999604e-03	5.708673983664345997e+01
5.160000000000000524e-03	5.728640757203106659e+01
5.160000000000000524e-03	5.728640757203106659e+01
5.163940835131478405e-03	5.732541514870113275e+01
5.179999999999999709e-03	5.748437525167436490e+01
5.179999999999999709e-03	5.748437525167436490e+01
5.192231515034325361e-03	5.764646257627502024e+01
5.200000000000000629e-03	5.774949758877738759e+01
5.200000000000000629e-03	5.774949758877738759e+01
5.200000000000000629e-03	5.774949758877738759e+01
5.219999999999999814e-03	5.804857438447254481e+01
5.219999999999999814e-03	5.804857438447254481e+01
5.220677185591587194e-03	5.806103974005015544e+01
5.240000000000000734e-03	5.803555581737152380e+01
5.240000000000000734e-03	5.803555581737152380e+01
5.249278695920453659e-03	5.785250207635922948e+01
5.259999999999999919e-03	5.763972969989224282e+01
5.259999999999999919e-03	5.763972969989224282e+01
5.278036899790025313e-03	5.730963645651556959e+01
5.279999999999999971e-03	5.727344298972274572e+01
5.279999999999999971e-03	5.727344298972274572e+01
5.300000000000000024e-03	5.698695606058697649e+01
5.300000000000000024e-03	5.698695606058697649e+01
5.300000000000000024e-03	5.698695606058697649e+01
5.306952655646783590e-03	5.686020008461505171e+01
5.336026826640193586e-03	5.632268648676012646e+01
5.365260280648509808e-03	5.577009881447445139e+01
5.394653890304661713e-03	5.520222121938947879e+01
5.400000000000000286e-03	5.509761405967521597e+01
5.400000000000000286e-03	5.509761405967521597e+01
5.400000000000000286e-03	5.509761405967521597e+01
5.424208533022284971e-03	5.431429630923038587e+01
5.453925091021950486e-03	5.335318794478678939e+01
5.483804451357477544e-03	5.238729536741950454e+01
5.499999999999999681e-03	5.186395301456184370e+01
5.499999999999999681e-03	5.186395301456184370e+01
5.499999999999999681e-03	5.186395301456184370e+01
5.513847505942399627e-03	5.134131630990687256e+01
5.544055151576619302e-03	5.020605385548928012e+01
5.574428289973163732e-03	4.918767911760946987e+01
5.599999999999999943e-03	4.839695451049829700e+01
5.599999999999999943e-03	4.839695451049829700e+01
5.599999999999999943e-03	4.839695451049829700e+01
5.604967827785081562e-03	4.824462421218590436e+01
5.635674676632544504e-03	4.730614805500376008e+01
5.640000000000000048e-03	4.717438429376728237e+01
5.640000000000000048e-03	4.717438429376728237e+01
5.660000000000000100e-03	4.655620560557414933e+01
5.660000000000000100e-03	4.655620560557414933e+01
5.666549753130039994e-03	4.637301282415909753e+01
5.680000000000000153e-03	4.599723730319439596e+01
5.680000000000000153e-03	4.599723730319439596e+01
5.697593978913714774e-03	4.540256850304345448e+01
5.700000000000000205e-03	4.532147755482573359e+01
5.700000000000000205e-03	4.532147755482573359e+01
5.720000000000000258e-03	4.483513909748163684e+01
5.720000000000000258e-03	4.483513909748163684e+01
5.728808280668923163e-03	4.458227683023898180e+01
5.740000000000000310e-03	4.426146156341815896e+01
5.740000000000000310e-03	4.426146156341815896e+01
5.759999999999999495e-03	4.373057145218128738e+01
5.759999999999999495e-03	4.373057145218128738e+01
5.760193590157869879e-03	4.372527897858380186e+01
5.791750844247408984e-03	4.286394071744908274e+01
5.799999999999999600e-03	4.263924038415307649e+01
5.799999999999999600e-03	4.263924038415307649e+01
5.799999999999999600e-03	4.263924038415307649e+01
5.820000000000000520e-03	4.200991118218860265e+01
5.820000000000000520e-03	4.200991118218860265e+01
5.823480984937038848e-03	4.192456892750511344e+01
5.839999999999999705e-03	4.151952843185720354e+01
5.839999999999999705e-03	4.151952843185720354e+01
5.855384959387010743e-03	4.114150317497320231e+01
5.860000000000000625e-03	4.102809554933572400e+01
5.860000000000000625e-03	4.102809554933572400e+01
5.879999999999999810e-03	4.042737078090536329e+01
5.879999999999999810e-03	4.042737078090536329e+01
5.887463719946579681e-03	4.032882393048888048e+01
5.900000000000000730e-03	4.018674351802989975e+01
5.900000000000000730e-03	4.018674351802989975e+01
5.900000000000000730e-03	4.018674351802989975e+01
5.919718224182470359e-03	3.977672312361212192e+01
5.919999999999999915e-03	3.977087640976408522e+01
5.919999999999999915e-03	3.977087640976408522e+01
5.940000000000000835e-03	3.926150202505858289e+01
5.940000000000000835e-03	3.926150202505858289e+01
5.952149434907440251e-03	3.908689457064897255e+01
5.984758320209006624e-03	3.861808277064387340e+01
6.000000000000000125e-03	3.839887194344247234e+01
6.000000000000000125e-03	3.839887194344247234e+01
6.000000000000000125e-03	3.839887194344247234e+01
6.017545853478377393e-03	3.823452682417735815e+01
6.050513013439488656e-03	3.792232603500904276e+01
6.083660784178203558e-03	3.760392669787481168e+01
6.116990155171724529e-03	3.727924554252895462e+01
6.150502121318109604e-03	3.694819830074293776e+01
6.184197682965954408e-03	3.661069969488543308e+01
6.218077845944286648e-03	3.626666342637405904e+01
6.250000000000000347e-03	3.593820799756961293e+01
6.250000000000000347e-03	3.593820799756961293e+01
6.252143621592575091e-03	3.590021864647327732e+01
6.286396026790900746e-03	3.529452821184470679e+01
6.320836083990344877e-03	3.468804745740698081e+01
6.355464821243492386e-03	3.408079982813609377e+01
6.390283272235103458e-03	3.347280920261363946e+01
6.425292476313004646e-03	3.286078225546260967e+01
6.460493478519093585e-03	3.224538148747715383e+01
6.495887329620518916e-03	3.162930958508414392e+01
6.500000000000000569e-03	3.155789928007247624e+01
6.500000000000000569e-03	3.155789928007247624e+01
6.531475086141082242e-03	3.100983591056705180e+01
6.567257810392757196e-03	3.038946868530157630e+01
6.603236570507379360e-03	2.976860296005833106e+01
6.639412440468569522e-03	2.914726786821440641e+01
6.675786500143776614e-03	2.852549305284936665e+01
6.712359835316488062e-03	2.790330867338451526e+01
6.749133537718682990e-03	2.728074541229978323e+01
6.749999999999999924e-03	2.726611320599520383e+01
6.749999999999999924e-03	2.726611320599520383e+01
6.786108705063400789e-03	2.669737293657658128e+01
6.823286441077485755e-03	2.628122180494091253e+01
6.860667855534578925e-03	2.586442070237099600e+01
6.898254064288223547e-03	2.544698397592019390e+01
6.936046189305148345e-03	2.502892624799735799e+01
6.974045358698806665e-03	2.461026242003659803e+01
7.000000000000000146e-03	2.432527242026463909e+01
7.000000000000000146e-03	2.432527242026463909e+01
7.012252706763030113e-03	2.418651066217647383e+01
7.050669374005859129e-03	2.375285992420296566e+01
7.089296507183640711e-03	2.331900066629609114e+01
7.128135259335230227e-03	2.288495555757937083e+01
7.167186789816391845e-03	2.245074765298702246e+01
7.206452264334448771e-03	2.206555759125521377e+01
7.245932854983059244e-03	2.170054387795033080e+01
7.250000000000000368e-03	2.166304599653620144e+01
7.250000000000000368e-03	2.166304599653620144e+01
7.285629740277181632e-03	2.135079393873177622e+01
7.325544105188297114e-03	2.100231292142216333e+01
7.365677141179758150e-03	2.065332979195682839e+01
7.406030046242337295e-03	2.030385725873044223e+01
7.446604024930025822e-03	1.995390826961134323e+01
7.487400288395972860e-03	1.960349601511981987e+01
7.499999999999999722e-03	1.949556769573008808e+01
7.499999999999999722e-03	1.949556769573008808e+01
7.528420054428614470e-03	1.924535924017431654e+01
7.569664547488069023e-03	1.888378615479778944e+01
7.611134998742668731e-03	1.853922962747710557e+01
7.652832646105683749e-03	1.823769971530955658e+01
7.694758734272322959e-03	1.793602663494075600e+01
7.736914514756867457e-03	1.763422617886450894e+01
7.749999999999999944e-03	1.754085601994833965e+01
7.749999999999999944e-03	1.754085601994833965e+01
7.779301245930000074e-03	1.733544164626215434e+01
7.821920193056419376e-03	1.703787357161314375e+01
7.864772628332584656e-03	1.674012009410769863e+01
7.907859830924665601e-03	1.644219607235092084e+01
7.951183087006775604e-03	1.614411662076245335e+01
7.994743689799344716e-03	1.584589711289433289e+01
8.000000000000000167e-03	1.581001319727608667e+01
8.000000000000000167e-03	1.581001319727608667e+01
8.038542939607686011e-03	1.554004267820126017e+01
8.082582143860874216e-03	1.523326956363611728e+01
8.126862617150737086e-03	1.492663901289186512e+01
8.171385681271082710e-03	1.464469906818643175e+01
8.216152665257192220e-03	1.443423696792487121e+01
8.250000000000000389e-03	1.427588021636673687e+01
8.250000000000000389e-03	1.427588021636673687e+01
8.261164905425479044e-03	1.422865729760564157e+01
8.306423745413344176e-03	1.403769671133823138e+01
8.351930536219355841e-03	1.384644292617006300e+01
8.397686636243491612e-03	1.365490260881754025e+01
8.443693411327763895e-03	1.346308255341630655e+01
8.489952234796954711e-03	1.327098968321818440e+01
8.500000000000000611e-03	1.322936880059221565e+01
8.500000000000000611e-03	1.322936880059221565e+01
8.536464487499591594e-03	1.306287844326404546e+01
8.583231557849213197e-03	1.285049926431037903e+01
8.630254841865787549e-03	1.263826061585059612e+01
8.677535743217361028e-03	1.242617759542436850e+01
8.725075673262014386e-03	1.221426554070138515e+01
8.750000000000000833e-03	1.210369791385663518e+01
8.750000000000000833e-03	1.210369791385663518e+01
8.772876051089955815e-03	1.201235451942814869e+01
8.820938303565863808e-03	1.182104217167933413e+01
8.869263865371530137e-03	1.162949980223213053e+01
8.917854179048655475e-03	1.147708658549879956e+01
8.966710695041893095e-03	1.134847337948421497e+01
9.000000000000001055e-03	1.126113311756338931e+01
9.000000000000001055e-03	1.126113311756338931e+01
9.015834871742187465e-03	1.121360101437288570e+01
9.065228175530289784e-03	1.106590296279604502e+01
9.114892080820495568e-03	1.091826244455169537e+01
9.164828070104718769e-03	1.077068929726930158e+01
9.215037633996713343e-03	1.062319351709705728e+01
9.249999999999999542e-03	1.052101256752045622e+01
9.249999999999999542e-03	1.052101256752045622e+01
9.265522271276537686e-03	1.047823638743311392e+01
9.316283488935359069e-03	1.033884138079968373e+01
9.367322802220402062e-03	1.019944315731562767e+01
9.418641734680151950e-03	1.006005005454555246e+01
9.470241818209894705e-03	9.920670547530040295e+00
9.499999999999999764e-03	9.840643616028726726e+00
9.499999999999999764e-03	9.840643616028726726e+00
9.522124593097411327e-03	9.785091024137344107e+00
9.574291608068932410e-03	9.654540906116379162e+00
9.626744420335418828e-03	9.523892814593414968e+00
9.679484595639022831e-03	9.393152994518541021e+00
9.732513708299798949e-03	9.262327799565591491e+00
9.749999999999999986e-03	9.219327028986304740e+00
9.749999999999999986e-03	9.219327028986304740e+00
9.785833341262754892e-03	9.119363031944343945e+00
9.839445086145037767e-03	8.990845880036287596e+00
9.893350543283507131e-03	8.895163762532641627e+00
9.947551321782476322e-03	8.799473148729628491e+00
1.000000000000000021e-02	8.707368143732901800e+00
1.000000000000000021e-02	8.707368143732901800e+00
1.000204903956171745e-02	8.704128661728150362e+00
1.005684532340481337e-02	8.617716380539528487e+00
1.011194180900768826e-02	8.531256996497786460e+00
1.016734014102742278e-02	8.444754935399286566e+00
1.022304197313136237e-02	8.358214698748694715e+00
1.025000000000000043e-02	8.316488699283384634e+00
1.025000000000000043e-02	8.316488699283384634e+00
1.027904896804649609e-02	7.867993764808193902e+00
1.033536279760905244e-02	7.005994217178917793e+00
1.037955035525929375e-02	6.336490191931824612e+00
1.039198514281442810e-02	6.309388485945644831e+00
1.044891769386737876e-02	6.185940688830267931e+00
1.050616215023243705e-02	6.062870968947118300e+00
1.056372022068466365e-02	5.940192982168326807e+00
1.062159362336067420e-02	5.817920586459763399e+00
1.067978408580988123e-02	5.696067844386740298e+00
1.073829334504609184e-02	5.574649025648628964e+00
1.075391496234723819e-02	5.542417753090492560e+00
1.079712314759937244e-02	5.482584962877667500e+00
1.085627524956814076e-02	5.401194408153401127e+00
1.091575141667161346e-02	5.319964678280337367e+00
1.097555342430253135e-02	5.238903320424765475e+00
1.103568305758011008e-02	5.158017996340668709e+00
1.109614211140335510e-02	5.077316483802138514e+00
1.115693239050465600e-02	4.996806678052526429e+00
1.120860552267713244e-02	4.928871226021480645e+00
1.121805570950361666e-02	4.924337840868633798e+00
1.127951389296124977e-02	4.894802845783977396e+00
1.134130877543445062e-02	4.875110978280384089e+00
1.140344220153072935e-02	4.876445775817876971e+00
1.146591602596328842e-02	4.877775094200986317e+00
1.152873211360640367e-02	4.879098762867744021e+00
1.159189233955106035e-02	4.880416608777593979e+00
1.164940555238266548e-02	4.881605224692216360e+00
1.165539858916093963e-02	4.881926328550653338e+00
1.171925275812871377e-02	4.885337864219081006e+00
1.178345675253260685e-02	4.888750138162232695e+00
1.184801248889329542e-02	4.892162957187387917e+00
1.191292189423114913e-02	4.895576124876368063e+00
1.197818690612371083e-02	4.898989441544052248e+00
1.204380947276355480e-02	4.902402704196413552e+00
1.210979155301645203e-02	4.905815706488050765e+00
1.217613511647981997e-02	4.909228238679233414e+00
1.224284214354152273e-02	4.912640087592412996e+00
1.230991462543900954e-02	4.916051036568272359e+00
1.232512808851577747e-02	4.916821978883458399e+00
1.237735456431872036e-02	4.912491313092038681e+00
1.244516397329585924e-02	4.906868709597295819e+00
1.251334487651452158e-02	4.901215545229714365e+00
1.258189930920805902e-02	4.895531655226754708e+00
1.265082931775987109e-02	4.889816873952502085e+00
1.269616088613025918e-02	4.886058704441298417e+00
1.272013695976449005e-02	4.879394590846746205e+00
1.278982430408898141e-02	4.860046468942861964e+00
1.285989343093470530e-02	4.840624410310614856e+00
1.293034643189943517e-02	4.821128362153992875e+00
1.300118541003976273e-02	4.801558275258107855e+00
1.307241247993388110e-02	4.781914104051335102e+00
1.314402976774473389e-02	4.762195806668259479e+00
1.315575465148521167e-02	4.758970808622722259e+00
1.321603941128344194e-02	4.714813227186310129e+00
1.328844356007313592e-02	4.661883677617573163e+00
1.336124437541313936e-02	4.608779997524694139e+00
1.343444403044345183e-02	4.557629365856845638e+00
1.350804471020962752e-02	4.542870376370816921e+00
1.355049852856132254e-02	4.534037334615004688e+00
1.358204861172802869e-02	4.525205405886500110e+00
1.365645794405136518e-02	4.503811863061483400e+00
1.373127492833465038e-02	4.481502647790990501e+00
1.380650179790153531e-02	4.458263970772027740e+00
1.388214079831092025e-02	4.434081870770005374e+00
1.395819418742401744e-02	4.408942212617795953e+00
1.399809885530643380e-02	4.395420684052031568e+00
1.403466423547176586e-02	4.373787230441914531e+00
1.411155322512255318e-02	4.327469804368153206e+00
1.418886345155038337e-02	4.279768457383146263e+00
1.426659722250340351e-02	4.230663190454487577e+00
1.434475685837275152e-02	4.180133758556724644e+00
1.442334469226183927e-02	4.128159667824729873e+00
1.445956386273716809e-02	4.103811893316433590e+00
1.450236307005602597e-02	4.071655728501548666e+00
1.458181435049259178e-02	4.010978360976169554e+00
1.466170090523117447e-02	3.948679629905128774e+00
1.474202511892458260e-02	3.884736490997392266e+00
1.482278938928993824e-02	3.819125618119345145e+00
1.490399612718027421e-02	3.751823400041169876e+00
1.498564775665651126e-02	3.682805937146645281e+00
1.502367079181008216e-02	3.650205527991810417e+00
1.506774671505978561e-02	3.617378047355410686e+00
1.515029545308421710e-02	3.554946240700797233e+00
1.523329643485009204e-02	3.490923553033548732e+00
1.531675213797737203e-02	3.425287547577803959e+00
1.540066505365967828e-02	3.358015513883339409e+00
1.548503768673864696e-02	3.289084464669906449e+00
1.556987255577872362e-02	3.223620808883279398e+00
1.560928824964756371e-02	3.196515659833741196e+00
1.565517219314230615e-02	3.181212791395885198e+00
1.574093914506534408e-02	3.151501637132494871e+00
1.582717597173339055e-02	3.120173732378058506e+00
1.591388524735795965e-02	3.087204244864659497e+00
1.600106956025340241e-02	3.052568030764113427e+00
1.608873151291418183e-02	3.016239631052682224e+00
1.617687372209252253e-02	2.978193267834692737e+00
1.626549881887654619e-02	2.938402840624571244e+00
1.626642304626534086e-02	2.937979773148679197e+00
1.635460944876882330e-02	2.899228091710339683e+00
1.644420827176530306e-02	2.858345774049483534e+00
1.653429796243473943e-02	2.815704978861093277e+00
1.662488120999855087e-02	2.771279212686331928e+00
1.671596071841104092e-02	2.725041651684627642e+00
1.675210432464806221e-02	2.706257050824279364e+00
1.680753920644015645e-02	2.685584030997758109e+00
1.689961940774863808e-02	2.650196706772090405e+00
1.699220407097559726e-02	2.613295933487170153e+00
1.708529595981858606e-02	2.574858921450819071e+00
1.717889785311610754e-02	2.534862596824720704e+00
1.727301254493051816e-02	2.493778102901014648e+00
1.730325711579317610e-02	2.482130878259145579e+00
1.736764284463147498e-02	2.452636535444855159e+00
1.746279157697979562e-02	2.407457104123525760e+00
1.755846158221174499e-02	2.360114432177567778e+00
1.765465571612384599e-02	2.310575620162582666e+00
1.771450299077920176e-02	2.278775012188693161e+00
1.775137685015813066e-02	2.261482517225864353e+00
1.784862787148783214e-02	2.214626077023278405e+00
1.794641168310356569e-02	2.165686398465694662e+00
1.804473120390003363e-02	2.114632000331922779e+00
1.808210124315628650e-02	2.094741207298059571e+00
1.814358936876309114e-02	2.071153589403138984e+00
1.824298912865738101e-02	2.031795303123550500e+00
1.834293345071444717e-02	1.990692419979917416e+00
1.844342531832125764e-02	1.947818583330680031e+00
1.851185787785026085e-02	1.917735383020691131e+00
1.854446773120928260e-02	1.907585044195439838e+00
1.864606370554406853e-02	1.875116807037968236e+00
1.874821627401521140e-02	1.841118674571421643e+00
1.885092848592691273e-02	1.805653856171476113e+00
1.895213012268612968e-02	1.769454874369483344e+00
1.895420340728903516e-02	1.768567285307325543e+00
1.905804412090857450e-02	1.723366009354193817e+00
1.916245372648168327e-02	1.676441729621583887e+00
1.926743534068626681e-02	1.627768796713595867e+00
1.934479498480604770e-02	1.590945182416209081e+00
1.937299209727492630e-02	1.581080128454431355e+00
1.947912714716854704e-02	1.543178727706245201e+00
1.958584365855038992e-02	1.503844600571290879e+00
1.969314481696058175e-02	1.463056437827615630e+00
1.974590961271511375e-02	1.442543554837946385e+00
1.980103382539126489e-02	1.431212584162437240e+00
1.990951390438221169e-02	1.408292267281198162e+00
2.001858829211691782e-02	1.384414919428911706e+00
2.012826024451928181e-02	1.359566162212810125e+00
2.021585333584075689e-02	1.339114449046266975e+00
2.023853303535083289e-02	1.336594974740306974e+00
2.034940995630838551e-02	1.323904992752847454e+00
2.046089431712234605e-02	1.310544029307871172e+00
2.057298944565551235e-02	1.296537544232812200e+00
2.068569868800238659e-02	1.281875712900531150e+00
2.079902540858905372e-02	1.266548587771730849e+00
2.091297299027366011e-02	1.250546096962510179e+00
2.094332244953227284e-02	1.246183893621078731e+00
2.102754483444733979e-02	1.238476569530641003e+00
2.114274436113575129e-02	1.227521520167072611e+00
2.125857500910123196e-02	1.216025421052569166e+00
2.137504023594535146e-02	1.203980022927061189e+00
2.149214351821219365e-02	1.191376973269153261e+00
2.160988835149208614e-02	1.178207815092422894e+00
2.169731488427484659e-02	1.168107168957677633e+00
2.172827825052601330e-02	1.164539248888676770e+00
2.184731674931044559e-02	1.150505049697555293e+00
2.196700740120288015e-02	1.135886133249639496e+00
2.208735377902793645e-02	1.120673716617838878e+00
2.220835947518393430e-02	1.101719936401610589e+00
2.233002810175017949e-02	1.081763487592276585e+00
2.241152428146272677e-02	1.068202836897830688e+00
2.245236329059479771e-02	1.063744592400315270e+00
2.257536869348310271e-02	1.050142853235936702e+00
2.269904798218661673e-02	1.036203653655392021e+00
2.282340484859271892e-02	1.021922255916041022e+00
2.294844300481478638e-02	1.007293864578377773e+00
2.296000000000000124e-02	1.005928190171741843e+00
2.296000000000000124e-02	1.005928190171741843e+00
2.307416618330302566e-02	9.874770318770120792e-01
2.320057813695593218e-02	9.667194973346667775e-01
2.332768263923223895e-02	9.455014977512762320e-01
2.345548348426359370e-02	9.238167007727816626e-01
2.355897192248773697e-02	9.059995803270161074e-01
2.358398448696785374e-02	9.042924865460980621e-01
2.371318948316289768e-02	8.953633405605002649e-01
2.384000000000000008e-02	8.864188568733504248e-01
2.384000000000000008e-02	8.864188568733504248e-01
2.384310232968113799e-02	8.861934427874551545e-01
2.397372690448472052e-02	8.766038311663004734e-01
2.410506710678117850e-02	8.667677080342146567e-01
2.423712685713988804e-02	8.566815916706989054e-01
2.430999999999999828e-02	8.510316816561154241e-01
2.430999999999999828e-02	8.510316816561154241e-01
2.436991009760910987e-02	8.468002360331253753e-01
2.450342079183361749e-02	8.372341738407319545e-01
2.463766292517302614e-02	8.274261122662637247e-01
2.477264050482080524e-02	8.173726424663217971e-01
2.480000000000000260e-02	8.153114111232734329e-01
2.480000000000000260e-02	8.153114111232734329e-01
2.490835755992382161e-02	8.067747918581533728e-01
2.504481814170264609e-02	7.958437285569768260e-01
2.506693198341266443e-02	7.940533780800590469e-01
2.518202632357251919e-02	7.876273648188926169e-01
2.529999999999999957e-02	7.801587834799380561e-01
2.529999999999999957e-02	7.801587834799380561e-01
2.531998620126488242e-02	7.782857861787697562e-01
2.545870189294965197e-02	7.652117631426815780e-01
2.559817753935821061e-02	7.519350736033234561e-01
2.571146175474952472e-02	7.410548437310604530e-01
2.573841730390692001e-02	7.367411973468548370e-01
2.581990972694913483e-02	7.236541752161178565e-01
2.587942537282144143e-02	7.209761099105018722e-01
2.602120595526173641e-02	7.145427664178587435e-01
2.607010265065988139e-02	7.123065686210190428e-01
2.616376328344764343e-02	7.038463489273103502e-01
2.630710161278522821e-02	6.907924236644807925e-01
2.645122522199387302e-02	6.775372246846487201e-01
2.659613841323390376e-02	6.640782236572806418e-01
2.671732466284110208e-02	6.527218946607168393e-01
2.674184551223506012e-02	6.555271832304373492e-01
2.688835086842565614e-02	6.723551955570664651e-01
2.701917743959928245e-02	6.874795807977766016e-01
2.703565885506233404e-02	6.875830693502871238e-01
2.718377386936064732e-02	6.885045160888970672e-01
2.733270033262636192e-02	6.894154364655515899e-01
2.748244269038735421e-02	6.903156016939382411e-01
2.753771334235516344e-02	6.906438678302889711e-01
2.763300541252634510e-02	6.889854955337582076e-01
2.778439299341438004e-02	6.863140896990432838e-01
2.793660995204490238e-02	6.835825073281991404e-01
2.808966083216868012e-02	6.807899183811293442e-01
2.824355020242949599e-02	6.779354827728599764e-01
2.839828265650043079e-02	6.750183502581098560e-01
2.846399546766760144e-02	6.737652076886683217e-01
2.855386281322102454e-02	6.728426737843358207e-01
2.871029531673520430e-02	6.712080032648145567e-01
2.886758483662982266e-02	6.695274777864448357e-01
2.902573606807408793e-02	6.678004407178373958e-01
2.918475373195977135e-02	6.660262273759417484e-01
2.934464257504202506e-02	6.642041649329967212e-01
2.950540737008112632e-02	6.623335723224307303e-01
2.966300544154464730e-02	6.604623076867107700e-01
2.966705291598500591e-02	6.605744865316420800e-01
2.982958403795237315e-02	6.648473248302283478e-01
2.999300558761683680e-02	6.675843793410989324e-01
3.015732244319174402e-02	6.703416442097565042e-01
3.032253950961571326e-02	6.731192874603729726e-01
3.048866171869910394e-02	6.759174786672161872e-01
3.065569402927127013e-02	6.787363889700598341e-01
3.082364142732850129e-02	6.815761910897519815e-01
3.099250892618290662e-02	6.844370593439470518e-01
3.111129257614829446e-02	6.864527412385705851e-01
3.116230156661203496e-02	6.867606046665509778e-01
3.133302441700942104e-02	6.877909686526826327e-01
3.150468257353576662e-02	6.888269319834307014e-01
3.167728116027112434e-02	6.898685248348126464e-01
3.185082532936790028e-02	6.909157775426720827e-01
3.202532026120454012e-02	6.919687206034921267e-01
3.220077116454023863e-02	6.930273846752169620e-01
3.237718327667043344e-02	6.940918005780738476e-01
3.252666364898892937e-02	6.949936810040016066e-01
3.255456186358308968e-02	6.951621135027281628e-01
3.273291222011590756e-02	6.962388576232345638e-01
3.291223967011443208e-02	6.973214533368501389e-01
3.309254956659088420e-02	6.984099321812634598e-01
3.327384729188399143e-02	6.995043258612240189e-01
3.345613825781970641e-02	7.006046662493973232e-01
3.363942790587264725e-02	7.017109853872205427e-01
3.382372170732858563e-02	7.028233154857632670e-01
3.400902516344782300e-02	7.039416889265912580e-01
3.419534380562927467e-02	7.050661382626355334e-01
3.420874782930226343e-02	7.051470307438381102e-01
3.438268319557568481e-02	7.061974488632801750e-01
3.457104892545963953e-02	7.073349659840384440e-01
3.476044661809045422e-02	7.084786648581696822e-01
3.495088192708201841e-02	7.096285788015473939e-01
3.514236053702162604e-02	7.107847413065140341e-01
3.533488816363958285e-02	7.119471860427804000e-01
3.552847055397984760e-02	7.126915123686221598e-01
3.572311348657163099e-02	7.133727336925045348e-01
3.591882277160182019e-02	7.140576557548666825e-01
3.608468629668751260e-02	7.146381022741645772e-01
3.611560425108842343e-02	7.145706038350069234e-01
3.631346379905505545e-02	7.141373399222710194e-01
3.651240732170613068e-02	7.136994222657048192e-01
3.671244075760324299e-02	7.132568003181741778e-01
3.675457095011065711e-02	7.131632824827258688e-01
3.691357007784249605e-02	7.064463277132528862e-01
3.711580128623260394e-02	6.978863234641201618e-01
3.731914041947419214e-02	6.892605702715004501e-01
3.752359354734004920e-02	6.805685007920115881e-01
3.756999999999999923e-02	6.785929270541228853e-01
3.756999999999999923e-02	6.785929270541228853e-01
3.772916677285617637e-02	6.852874287935234454e-01
3.793586623248405149e-02	6.939956803657364448e-01
3.814369809630385050e-02	7.027682052927733958e-01
3.819107786870815091e-02	7.047704172336801687e-01
3.835266856819850162e-02	7.020759119159187822e-01
3.856278388603893992e-02	6.985644588110844211e-01
3.877405032187038886e-02	6.950248708825979005e-01
3.898647418209943288e-02	6.914568962387195317e-01
3.920006180768235288e-02	6.878602805336834214e-01
3.941481957431443306e-02	6.842347669424519996e-01
3.963075389262021853e-02	6.805800961352037604e-01
3.984787120834486218e-02	6.768960062515498866e-01
4.006617800254665129e-02	6.731822328744752060e-01
4.028568079179032507e-02	6.694385090040058106e-01
4.033635072785757975e-02	6.685729411001416489e-01
4.050638612834164820e-02	6.692338602177636542e-01
4.072830060036308764e-02	6.700966892779864903e-01
4.095143083211032209e-02	6.709645405689711462e-01
4.102835826989095769e-02	6.712638137215357625e-01
4.117578348413006989e-02	6.712759249298447806e-01
4.140136525345894380e-02	6.712931408287219348e-01
4.162818287382324955e-02	6.713088462089332742e-01
4.185624311584004720e-02	6.713230151627184172e-01
4.208555278721933662e-02	6.712498836522969858e-01
4.231611873296712428e-02	6.711163700013931255e-01
4.254794783558982219e-02	6.709807706974250108e-01
4.273923103332962631e-02	6.708678646941423906e-01
4.278104701529976406e-02	6.702670322138882808e-01
4.301542323022163744e-02	6.668950873101739951e-01
4.325108347660027580e-02	6.634972892234873854e-01
4.348803478900947067e-02	6.600734152331707572e-01
4.372628424056201196e-02	6.566232405075180800e-01
4.396583894312073443e-02	6.531465380824248435e-01
4.420670604751084087e-02	6.496430788398076528e-01
4.432346941594892537e-02	6.479419506303731868e-01
4.444889274373345356e-02	6.477263761029317113e-01
4.469240626118006071e-02	6.473063466385617915e-01
4.493725386884845491e-02	6.468820403420963983e-01
4.518344287555970534e-02	6.464534120758385072e-01
4.543098063017625421e-02	6.460204162163083463e-01
4.567987452182132452e-02	6.455830066489618435e-01
4.593013198009955611e-02	6.451411367628502314e-01
4.618176047531866862e-02	6.446947594452224761e-01
4.643476751871247754e-02	6.442438270760695307e-01
4.668916066266524251e-02	6.437882915226064151e-01
4.694494750093689689e-02	6.433281041336965655e-01
4.720213566888986634e-02	6.428632157342135667e-01
4.746073284371699064e-02	6.423935766193417107e-01
4.763763209915043706e-02	6.420710364441578610e-01
4.772074674467061822e-02	6.416305583303836269e-01
4.798218513329304685e-02	6.402423367478441429e-01
4.824505581364829654e-02	6.388423925285612315e-01
4.850936663255493719e-02	6.374306162135960907e-01
4.877512547982037344e-02	6.360068972473248428e-01
4.904234028847644783e-02	6.345711239659693748e-01
4.931101903501607098e-02	6.331231835860064994e-01
4.958116973963144075e-02	6.316629621924518823e-01
4.959000000000000213e-02	6.316151591861173253e-01
4.959000000000000213e-02	6.316151591861173253e-01
4.985280046645348268e-02	5.862061328676870797e-01
4.988149429854783767e-02	5.812156415055141911e-01
5.012591932379243526e-02	5.831142938345300619e-01
5.040053446437996881e-02	5.852487236086473255e-01
5.067665408561262269e-02	5.873961972427634848e-01
5.095428642979632494e-02	5.895568010343356091e-01
5.123343978439254265e-02	5.917306219166121872e-01
5.151412248226572288e-02	5.939177474639075749e-01
5.168412898812427270e-02	5.952431463869453099e-01
5.179458676418069452e-02	5.776136440698600438e-01
5.179634290193187163e-02	5.776011714444513334e-01
5.208010946780875644e-02	5.755849756015767316e-01
5.236543065046743439e-02	5.735561323155240476e-01
5.265231496688495966e-02	5.715145546992561609e-01
5.294077098069870091e-02	5.694601551963750508e-01
5.323080730246203957e-02	5.673928455753305400e-01
5.336906276878812527e-02	5.664068095315520912e-01
5.352243258990123376e-02	5.645657918238597972e-01
5.381565554817396846e-02	5.610439144652912269e-01
5.411048493012923788e-02	5.574999710825079280e-01
5.440692953656851849e-02	5.539338103372406508e-01
5.470499821650850331e-02	5.503452797275636410e-01
5.500469986744536965e-02	5.467342255778433469e-01
5.530604343562019881e-02	5.431004930285935339e-01
5.560903791628609566e-02	5.394439260262325897e-01
5.591369235397680715e-02	5.357643673127414630e-01
5.622001584277652037e-02	5.320616584152281225e-01
5.652801752659141615e-02	5.283356396353880990e-01
5.683770659942270070e-02	5.245861500388654397e-01
5.700073291415466009e-02	5.226111143478407994e-01
5.714909230564088616e-02	5.199278366297958032e-01
5.746218394026182674e-02	5.142617681363235160e-01
5.777699084922426065e-02	5.085600224967272709e-01
5.809352242966861479e-02	5.028223533225723019e-01
5.841178813021759286e-02	4.970485123160033880e-01
5.873179745125835238e-02	4.912382492531338629e-01
5.905355994522586138e-02	4.853877733146332307e-01
5.937708521688816327e-02	4.794422871793027618e-01
5.970238292363318211e-02	4.734608556338203988e-01
5.988456257010497941e-02	4.701095386976653634e-01


==> anc/SupplData/pexsec_Si_nominal_keV_cm2g_interp.tsv <==
1.193877692764109188e-03	8.408935576176954640e+00
1.199999999999999895e-03	9.400077235748639737e+00
1.200413004333931652e-03	9.512950717991643046e+00
1.206984090336573646e-03	1.130881894091206341e+01
1.213591146602033223e-03	1.311451778421064063e+01
1.219999999999999947e-03	1.486604807283210583e+01
1.220234370032282105e-03	1.494478837027711648e+01
1.226913958607141848e-03	1.718890117801678130e+01
1.233630111390177347e-03	1.944529830640770740e+01
1.240000000000000000e-03	2.158536254134873289e+01
1.240383028534632623e-03	2.170754610125743511e+01
1.247172911289394157e-03	2.387347362708834453e+01
1.253999962004990858e-03	2.605125748569545863e+01
1.260000000000000052e-03	2.796522977635220997e+01
1.260864384139618330e-03	2.829738811829374256e+01
1.267766382265210837e-03	3.094963050498628832e+01
1.274706162073532129e-03	3.361639132221887394e+01
1.280000000000000105e-03	3.565066329409855683e+01
1.281683930382307261e-03	3.787606078199081594e+01
1.288699895141385632e-03	4.714800605600019168e+01
1.295754265438938714e-03	5.647070615321410969e+01
1.302847251507692266e-03	6.584443890660281795e+01
1.309979064731186084e-03	7.526948366999434370e+01
1.317149917650082538e-03	8.474612132641156848e+01
1.324360023968493977e-03	9.427463429643421478e+01
1.331609598560354367e-03	1.038553065466192606e+02
1.338898857475821292e-03	1.134884235979615141e+02
1.346228017947716108e-03	1.231742725344045937e+02
1.353597298397997938e-03	1.329131420113966726e+02
1.361006918444269097e-03	1.427053222644875916e+02
1.368457098906326278e-03	1.525511051179867081e+02
1.375948061812737539e-03	1.624507839936547384e+02
1.383480030407460487e-03	1.724046539194498564e+02
1.391053229156493862e-03	1.824130115383181590e+02
1.398667883754568580e-03	1.924761551170363703e+02
1.406324221131874776e-03	2.025943845551016693e+02
1.414022469460818549e-03	2.127680013936613079e+02
1.421762858162830970e-03	2.229973088245109523e+02
1.429545617915199424e-03	2.332826116991226399e+02
1.437370980657944053e-03	2.436242165377323374e+02
1.445239179600728676e-03	2.540224315384731426e+02
1.453150449229812262e-03	2.644775665865618066e+02
1.461105025315038129e-03	2.749899332635355904e+02
1.469103144916853506e-03	2.855598448565287413e+02
1.477145046393384814e-03	2.961876163676228657e+02
1.485230969407533774e-03	3.068735645232248430e+02
1.493361154934122297e-03	3.176180077835091424e+02
1.500000000000000031e-03	3.263915706857167152e+02
1.501535845267072938e-03	3.318054697354583027e+02
1.509755284026632286e-03	3.607792294258446759e+02
1.518019716166624710e-03	3.899115920854191586e+02
1.520000000000000084e-03	3.968921499538314492e+02
1.526329387981761182e-03	3.985448370617085061e+02
1.534684547114973903e-03	4.007264798719633063e+02
1.540000000000000136e-03	4.021144150848030563e+02
1.543085442564797773e-03	4.133935144686335548e+02
1.551532324692790231e-03	4.442718150703421998e+02
1.560000000000000189e-03	4.752261269184035655e+02
1.560025445230993823e-03	4.752338783533866717e+02
1.568565057289439315e-03	4.778353185866691888e+02
1.577151415363681327e-03	4.804509991584362751e+02
1.580000000000000024e-03	4.813187695712035747e+02
1.585784775342394476e-03	5.032207517279938429e+02
1.594465394514990760e-03	5.360868104727054515e+02
1.600000000000000077e-03	5.570416139702898590e+02
1.603193531579290504e-03	5.581534452110355460e+02
1.611969446649231261e-03	5.612087888951767809e+02
1.620000000000000129e-03	5.640046341449185547e+02
1.620793401262619199e-03	5.671121479564018273e+02
1.629665658388926037e-03	6.018621072241959382e+02
1.638586482437119152e-03	6.368022884990041348e+02
1.639999999999999965e-03	6.423386111094903299e+02
1.647556139263550452e-03	6.452981233045506997e+02
1.656574896179874084e-03	6.488304987872124912e+02
1.660000000000000017e-03	6.501720088059475984e+02
1.665643021961013591e-03	6.730107603416857955e+02
1.674760786853171993e-03	7.099126842349396611e+02
1.680000000000000070e-03	7.311171183360054329e+02
1.683928462581885674e-03	7.328267410993144040e+02
1.693146322360124245e-03	7.368382500744877461e+02
1.699999999999999905e-03	7.398208935542911604e+02
1.702414640896425741e-03	7.499088095200689850e+02
1.711733694403092974e-03	7.888420640652893780e+02
1.719999999999999958e-03	8.233771356498344858e+02
1.721103760604420028e-03	8.239055142805964351e+02
1.730525118744968838e-03	8.284155903734431377e+02
1.739998049597892178e-03	8.329503547175646645e+02
1.740000000000000010e-03	8.329512883899488997e+02
1.749522835473301102e-03	8.739791749931125651e+02
1.759099760226679864e-03	9.152400981593560800e+02
1.760000000000000063e-03	9.191186630509781708e+02
1.768729109267337934e-03	9.574866465349539340e+02
1.778411169566926830e-03	1.000043237166196604e+03
1.780000000000000115e-03	1.007026792755664587e+03
1.788146229667985591e-03	1.011635484629598636e+03
1.797934579692540879e-03	1.017173198523754650e+03
1.800000000000000168e-03	1.018341700539436260e+03
1.807776511350752844e-03	1.022741225980097170e+03
1.817672317949610211e-03	1.028339732935702614e+03
1.820000000000000003e-03	1.029656608323207593e+03
1.827622294401671328e-03	1.064486545311073769e+03
1.837626737233847294e-03	1.110201666648684977e+03
1.840000000000000056e-03	1.121046248115208300e+03
1.847685944596248395e-03	1.156836000861888124e+03
1.857800216271063721e-03	1.203933306589421136e+03
1.860000000000000108e-03	1.214176642950866153e+03
1.867969853681496293e-03	1.251982102107538140e+03
1.878195159900745677e-03	1.300486430051953676e+03
1.879999999999999944e-03	1.309047792830181152e+03
1.888476439661040908e-03	1.314949954867066253e+03
1.898813999362723498e-03	1.322148018542990485e+03
1.899999999999999996e-03	1.322973833179438316e+03
1.909208147083370785e-03	1.367855392918159168e+03
1.919659192586989534e-03	1.418794981399520566e+03
1.920000000000000049e-03	1.420456115624239146e+03
1.930167447333238804e-03	1.470898366019632931e+03
1.939999999999999884e-03	1.519679153112696895e+03
1.940733224486714415e-03	1.523380609360502604e+03
1.951356838926282186e-03	1.577010629571387426e+03
1.959999999999999937e-03	1.620642945644811789e+03
1.962038607254460842e-03	1.648677800940698944e+03
1.972778847806860858e-03	1.796377211442981888e+03
1.979999999999999989e-03	1.895682242542642371e+03
1.983577880661661040e-03	1.899107760136706702e+03
1.994436027649162512e-03	1.909503515910002079e+03
2.000000000000000042e-03	1.914830548022871199e+03
2.005353612361369161e-03	1.967018783253967285e+03
2.016330960161634867e-03	2.074028475129998697e+03
2.020000000000000094e-03	2.109795112912473087e+03
2.027368398194358875e-03	2.150198828322061672e+03
2.038466255394735804e-03	2.211052578642391836e+03
2.040000000000000147e-03	2.219462680662873936e+03
2.049624862498561177e-03	2.229934260624671879e+03
2.060000000000000199e-03	2.241222118708588368e+03
2.060844552052078140e-03	2.249785790481552340e+03
2.072125658421901384e-03	2.364175059857389897e+03
2.080000000000000251e-03	2.444020081294646388e+03
2.083468517804974024e-03	2.495643612123490584e+03
2.094873468238587361e-03	2.665388685787753275e+03
2.100000000000000304e-03	2.741689193760020316e+03
2.106340849610456589e-03	2.749967593215375473e+03
2.117871003668851584e-03	2.765020973588846573e+03
2.120000000000000356e-03	2.767800519414877726e+03
2.129464274032772352e-03	2.647945019856963427e+03
2.139999999999999975e-03	2.514520660562761350e+03
2.141121006202203417e-03	2.531644170996768025e+03
2.152841547568401601e-03	2.710676911388223289e+03
2.160000000000000028e-03	2.820023170724592092e+03
2.164626247424250149e-03	2.913842525930284410e+03
2.176475456974669240e-03	3.154142081438310470e+03
2.180000000000000080e-03	3.225619095896709950e+03
2.188389529347084181e-03	3.157709958706174348e+03
2.200000000000000133e-03	3.063728876836594281e+03
2.200368819601941292e-03	3.074932205797357710e+03
2.212413684743300569e-03	3.440809143347456938e+03
2.220000000000000185e-03	3.671252387072941929e+03
2.224524483729468233e-03	3.546417503801484600e+03
2.236701577483696506e-03	3.210439706490806657e+03
2.240000000000000237e-03	3.119433038233623392e+03
2.248945328904938031e-03	3.659768474606591553e+03
2.259999999999999856e-03	4.327517038531688740e+03
2.261256102878662303e-03	4.329922262695211430e+03
2.273634266287731954e-03	4.353624348119316892e+03
2.279999999999999909e-03	4.365813649492146396e+03
2.286080188023326739e-03	4.499173535888819970e+03
2.298594238995952093e-03	4.773650642463291661e+03
2.299999999999999961e-03	4.804483920493749793e+03
2.311176792146482813e-03	4.658563490737016764e+03
2.320000000000000014e-03	4.543370663945175693e+03
2.323828222457279165e-03	4.511883275517880975e+03
2.336548906963364144e-03	4.407254785775190612e+03
2.340000000000000066e-03	4.378869312319575329e+03
2.349339224763657107e-03	4.875936339656518612e+03
2.360000000000000119e-03	5.443341021515926514e+03
2.362199557032275497e-03	5.482587143992812344e+03
2.375130287029885573e-03	5.713306786973279486e+03
2.379999999999999737e-03	5.800195805465642479e+03
2.388131800115136406e-03	5.989879131129084271e+03
2.399999999999999790e-03	6.266718157165759294e+03
2.401204483756137244e-03	6.269863223926008686e+03
2.414348727542005128e-03	6.304184586923972347e+03
2.419999999999999842e-03	6.318940808475475023e+03
2.427564923194475838e-03	6.820667448111236808e+03
2.439999999999999895e-03	7.645396151742225811e+03
2.440853464579579440e-03	7.620659700096986853e+03
2.454214747719377868e-03	7.233401995191655260e+03
2.459999999999999947e-03	7.065724722204396130e+03
2.467649170803760169e-03	7.376637739732283990e+03
2.480000000000000000e-03	7.878657327592286492e+03
2.481157134202321458e-03	7.882333401730241349e+03
2.494739040476286109e-03	7.925481460354452793e+03
2.500000000000000052e-03	7.942194886685773781e+03
2.508395294390508134e-03	8.153004015629100650e+03
2.520000000000000104e-03	8.444402716780863557e+03
2.522126302925531850e-03	8.475031574565602568e+03
2.535932475289721499e-03	8.673906008126661618e+03
2.540000000000000157e-03	8.732497676506121934e+03
2.549814222931459824e-03	8.984916111953643849e+03
2.560000000000000209e-03	9.246890791906813320e+03
2.563771959551398253e-03	9.493446255296250456e+03
2.577806101114802923e-03	1.041079285705281291e+04
2.580000000000000262e-03	1.055419782969333755e+04
2.591917065863938874e-03	1.033326685448052012e+04
2.600000000000000314e-03	1.018341700539436169e+04
2.606105274330538808e-03	1.125150960731580199e+04
2.620000000000000367e-03	1.368233464314524645e+04
2.620371149348334726e-03	1.368427288344543558e+04
2.634715116065659401e-03	1.375918088067313511e+04
2.639999999999999986e-03	1.378677994576467427e+04
2.649137601958119394e-03	1.457493843352807926e+04
2.660000000000000038e-03	1.551186819402891706e+04
2.663639036841323159e-03	1.546942589340048107e+04
2.678219852883707147e-03	1.529936897865548417e+04
2.680000000000000090e-03	1.527860701817885456e+04
2.692880484619404862e-03	1.527636484132225814e+04
2.700000000000000143e-03	1.527512550809154345e+04
2.707621368961197431e-03	1.536335063554240696e+04
2.720000000000000195e-03	1.550664592889794767e+04
2.722442945213536612e-03	1.554970319206659406e+04
2.737345655085636313e-03	1.581236561172850998e+04
2.740000000000000248e-03	1.585914882523851702e+04
2.752329942704637850e-03	1.711529489262676361e+04
2.759999999999999867e-03	1.789670260383921413e+04
2.767396254628835903e-03	1.794466223046042796e+04
2.779999999999999919e-03	1.802638885459167432e+04
2.782545039861003371e-03	1.825997594621429016e+04
2.797776749861760007e-03	1.965796223870130416e+04
2.799999999999999972e-03	1.986201504812814528e+04
2.813091838563031282e-03	2.051721846339672629e+04
2.820000000000000024e-03	2.086294919823101009e+04
2.828490762381575315e-03	2.171281860104374937e+04
2.840000000000000076e-03	2.286481749843673606e+04
2.843973980232585280e-03	2.289681198180309366e+04
2.859541953543368563e-03	2.302214961158182632e+04
2.860000000000000129e-03	2.302583733997502713e+04
2.875195146267086645e-03	2.400518663329358606e+04
2.879999999999999748e-03	2.431486644980315759e+04
2.890934024896598623e-03	2.502814532531202349e+04
2.899999999999999800e-03	2.561956235502418713e+04
2.906759058478353315e-03	2.602283738258003723e+04
2.919999999999999853e-03	2.681284993745116662e+04
2.922670718626368524e-03	2.712782422121615309e+04
2.938669479536288806e-03	2.901465655502178561e+04
2.939999999999999905e-03	2.917157302160661493e+04
2.954755817999513492e-03	3.083861159453213622e+04
2.959999999999999958e-03	3.143107306827360298e+04
2.970930213417412313e-03	3.232676081441035421e+04
2.980000000000000010e-03	3.306999394187681901e+04
2.987193147815599137e-03	3.380719774538110505e+04
3.000000000000000062e-03	3.511973300578312046e+04
3.003545105858315429e-03	3.567374897586440056e+04
3.019986574862860550e-03	3.824316065612458624e+04
3.020000000000000115e-03	3.824525868666954193e+04
3.036518044814120500e-03	4.085826660670151614e+04
3.040000000000000167e-03	4.140908097851640923e+04
3.053140008379167780e-03	4.298792679123450944e+04
3.060000000000000220e-03	4.381219331628513464e+04
3.069852960921945831e-03	4.567013945683860948e+04
3.080000000000000272e-03	4.758353911836836050e+04
3.086657400518032831e-03	4.912341467483883753e+04
3.100000000000000325e-03	5.220959564688725368e+04
3.103553827969474446e-03	5.296912402684045810e+04
3.120000000000000377e-03	5.648401965658739209e+04
3.120542746819726307e-03	5.664217737935869809e+04
3.137624663368648089e-03	6.161988876108758996e+04
3.139999999999999996e-03	6.231206754275153799e+04
3.154800086687596910e-03	6.759226111381361261e+04
3.160000000000000048e-03	6.944742246670223540e+04
3.172069528634594883e-03	7.438952155622272403e+04
3.180000000000000101e-03	7.763680456958732975e+04
3.189433503869591215e-03	8.239942674277482729e+04
3.200000000000000153e-03	8.773405420032065012e+04
3.206892529869783282e-03	9.197961944097191736e+04
3.220000000000000206e-03	1.000533776442823582e+05
3.224447126945059576e-03	1.033581636559783947e+05
3.240000000000000258e-03	1.149159442070271471e+05
3.242097818253493382e-03	1.169248839184846729e+05
3.259845129816935343e-03	1.339202927972285252e+05
3.259999999999999877e-03	1.340686015748649952e+05
3.277689590536691025e-03	1.556277214932408242e+05
3.279999999999999930e-03	1.584435240736743144e+05
3.295631732209286079e-03	1.828824184333625599e+05
3.299999999999999982e-03	1.897118365453659790e+05
3.313672089542301670e-03	2.157826873596306832e+05
3.320000000000000034e-03	2.278491684193287801e+05
3.331811200170330025e-03	2.538107934141168953e+05
3.340000000000000087e-03	2.718101962918465724e+05
3.350049604670981597e-03	2.945968757599949022e+05
3.360000000000000139e-03	3.171586059341591317e+05
3.368387846581001946e-03	3.356553886646400206e+05
3.379999999999999758e-03	3.612623757202568231e+05
3.386826472412466683e-03	3.745674188308327575e+05
3.399999999999999811e-03	4.002431034128714819e+05
3.405366031669070526e-03	4.079029132242730702e+05
3.419999999999999863e-03	4.287923565063706483e+05
3.424007076862506556e-03	4.323241451565473108e+05
3.439999999999999915e-03	4.464201124559648451e+05
3.442750163528917901e-03	4.476259290163647966e+05
3.459999999999999968e-03	4.551891659883879474e+05
3.461595850245474757e-03	4.554353648526236648e+05
3.480000000000000020e-03	4.582746543032701011e+05
3.480544698647007346e-03	4.582966048303998541e+05
3.499597273442745567e-03	4.590643946206680848e+05
3.500000000000000073e-03	4.590806238884833292e+05
3.518754142433150583e-03	4.593858674295636010e+05
3.520000000000000125e-03	4.594061450816472643e+05
3.538015876526834878e-03	4.603697188097963226e+05
3.540000000000000178e-03	4.604758390559746185e+05
3.557383049757580334e-03	4.620637132210178534e+05
3.560000000000000230e-03	4.623027614742928417e+05
3.576856239301430887e-03	4.643604101479144883e+05
3.580000000000000283e-03	4.647441704230220057e+05
3.596436025493915303e-03	4.673928424756422173e+05
3.600000000000000335e-03	4.679671783863533055e+05
3.616122991847327186e-03	4.710790160247867461e+05
3.620000000000000388e-03	4.718273026956630056e+05
3.635917725068119489e-03	4.754149073695241241e+05
3.640000000000000006e-03	4.763349878812131938e+05
3.655820815074387487e-03	4.801692671633666032e+05
3.660000000000000059e-03	4.811821203002764378e+05
3.675832855013451504e-03	4.855457349757830380e+05
3.680000000000000111e-03	4.866942211460169055e+05
3.695954441279535908e-03	4.912447901865756721e+05
3.700000000000000164e-03	4.923986754240813316e+05
3.716186173531528785e-03	4.973041454393808381e+05
3.720000000000000216e-03	4.984599844860956073e+05
3.736528654710874302e-03	5.039029917264131363e+05
3.740000000000000269e-03	5.050461311937724822e+05
3.756982491059527099e-03	5.108130079788630828e+05
3.759999999999999887e-03	5.118376869966008235e+05
3.777548292138023771e-03	5.179792172479167930e+05
3.779999999999999940e-03	5.188372630271461676e+05
3.798226670843647158e-03	5.255588756721995305e+05
3.799999999999999992e-03	5.262128421471215552e+05
3.819018243428693414e-03	5.334308002907603513e+05
3.820000000000000045e-03	5.338034045149886515e+05
3.839923629518839695e-03	5.417482199900703272e+05
3.840000000000000097e-03	5.417786737475038972e+05
3.860000000000000150e-03	5.501438721097983653e+05
3.860943452131595979e-03	5.505571206423963886e+05
3.879999999999999769e-03	5.589042218670030124e+05
3.882078337694895662e-03	5.598385385570109356e+05
3.899999999999999821e-03	5.678952216674921801e+05
3.903328916065746008e-03	5.695157451586717507e+05
3.919999999999999873e-03	5.776312646266666707e+05
3.924695820549006960e-03	5.800543235910398653e+05
3.939999999999999926e-03	5.879513309029880911e+05
3.946179687916260594e-03	5.914294423323652009e+05
3.959999999999999978e-03	5.992079233927970054e+05
3.967781158424791600e-03	6.038894453913711477e+05
3.980000000000000031e-03	6.112408926320772152e+05
3.989500875836669673e-03	6.174962415060586063e+05
4.000000000000000083e-03	6.244088341598218540e+05
4.011339487437919939e-03	6.324279125770281535e+05
4.019999999999999268e-03	6.385524688895359868e+05
4.033297644057835633e-03	6.488475156325792195e+05
4.040000000000000188e-03	6.540364850028667133e+05
4.055376000088361035e-03	6.671209706311988411e+05
4.059999999999999373e-03	6.710558470647024224e+05
4.077575213503594961e-03	6.875353814104667399e+05
4.080000000000000293e-03	6.898090011500210967e+05
4.099895945879399213e-03	7.098577394558448577e+05
4.099999999999999478e-03	7.099625926679617260e+05
4.120000000000000398e-03	7.326106861634632805e+05
4.122338862413118046e-03	7.355127704906399595e+05
4.139999999999999583e-03	7.574268900658395141e+05
4.144904631943401724e-03	7.641401329497859115e+05
4.160000000000000503e-03	7.848020038823920768e+05
4.167593926970126345e-03	7.962498022224322194e+05
4.179999999999999688e-03	8.149518812385342317e+05
4.190407423674457656e-03	8.321039382091120351e+05
4.200000000000000608e-03	8.479130779901824426e+05
4.213345801938989457e-03	8.718081171187824802e+05
4.219999999999999793e-03	8.837221499932537554e+05
4.236409745368004305e-03	9.139557132733816979e+05
4.240000000000000713e-03	9.205704527573883533e+05
4.259599941307850440e-03	9.555301753177484497e+05
4.259999999999999898e-03	9.562437458670543274e+05
4.279999999999999950e-03	9.873684460476443637e+05
4.282917080867425404e-03	9.906070185373965651e+05
4.300000000000000003e-03	1.009572647007013205e+06
4.306361858938773275e-03	1.013697598313989933e+06
4.320000000000000055e-03	1.022540401704737102e+06
4.329934974217780792e-03	1.024516714291284094e+06
4.340000000000000108e-03	1.026518897357015638e+06
4.353637129225023522e-03	1.027027503321213066e+06
4.360000000000000160e-03	1.027264810893222690e+06
4.377469030326683157e-03	1.025886509250658215e+06
4.380000000000000213e-03	1.025686816446147743e+06
4.400000000000000265e-03	1.023285444863422541e+06
4.401431387755607924e-03	1.023067670680655283e+06
4.420000000000000318e-03	1.020242605047109886e+06
4.425524915632471877e-03	1.019009157497536973e+06
4.440000000000000370e-03	1.015777568360129138e+06
4.449750331987063420e-03	1.013182405897764373e+06
4.460000000000000422e-03	1.010454339436625596e+06
4.474108358779684859e-03	1.005673891798296943e+06
4.480000000000000475e-03	1.003677580051668221e+06
4.498599721922650826e-03	9.958244029349185294e+05
4.500000000000000527e-03	9.952331773348875577e+05
4.519999999999999712e-03	9.856903581855589291e+05
4.523225151301947175e-03	9.839085519698116696e+05
4.539999999999999765e-03	9.746409155459449394e+05
4.547985380798969662e-03	9.696996026398198446e+05
4.559999999999999817e-03	9.622650175630645826e+05
4.572881148312393611e-03	9.540716811726004817e+05
4.579999999999999870e-03	9.495435797040178441e+05
4.597913195780172803e-03	9.378376744962742086e+05
4.599999999999999922e-03	9.364739908362400020e+05
4.619999999999999975e-03	9.228525826196230482e+05
4.623082269201626848e-03	9.208542112105621491e+05
4.640000000000000027e-03	9.098856982994206483e+05
4.648389118659721972e-03	9.047255866907857126e+05
4.660000000000000080e-03	8.975837824058957631e+05
4.673834498343363945e-03	8.895414406251298496e+05
4.680000000000000132e-03	8.859572794693093747e+05
4.699419166569921737e-03	8.753343686511060223e+05
4.700000000000000185e-03	8.750166340199240949e+05
4.720000000000000237e-03	8.649776996831535362e+05
4.725143885807804936e-03	8.626310158818159252e+05
4.740000000000000289e-03	8.558535321218243334e+05
4.751009422699192970e-03	8.508855606668379623e+05
4.759999999999999475e-03	8.468285875979838893e+05
4.777016548082883146e-03	8.397675287098536501e+05
4.780000000000000394e-03	8.385295379273482831e+05
4.799999999999999580e-03	8.311757182454185095e+05
4.803166037017241909e-03	8.300304711639165180e+05
4.820000000000000499e-03	8.239411402839795919e+05
4.829458668803356461e-03	8.207765239571551792e+05
4.839999999999999684e-03	8.172496778961614473e+05
4.855895227008188118e-03	8.123694351610565791e+05
4.860000000000000604e-03	8.111091644796610344e+05
4.879999999999999789e-03	8.046779449708693428e+05
4.882476499487983269e-03	8.040301126055031782e+05
4.900000000000000709e-03	7.994461056871580658e+05
4.909203278411721633e-03	7.970065607038623421e+05
4.919999999999999894e-03	7.941446362017000793e+05
4.936076360284734517e-03	7.900000569242787315e+05
4.940000000000000814e-03	7.889885197623876156e+05
4.959999999999999999e-03	7.839803675017859787e+05
4.963096545972445379e-03	7.833289463606354548e+05
4.980000000000000919e-03	7.797729625612667296e+05
4.990264640724209264e-03	7.776948879807416815e+05
5.000000000000000104e-03	7.789878820365773281e+05
5.000000000000000104e-03	7.789878820365773281e+05
5.017581454197371678e-03	7.727008488702976611e+05
5.019999999999999289e-03	7.718359899397116387e+05
5.040000000000000209e-03	7.685503147948089754e+05
5.045047800481321405e-03	7.678194573883626144e+05
5.059999999999999394e-03	7.656545687796850689e+05
5.072664498121811326e-03	7.639311392261009896e+05
5.080000000000000314e-03	7.629328982689272380e+05
5.099999999999999499e-03	7.610537531992992153e+05
5.099999999999999499e-03	7.610537531992992153e+05
5.100432370145325210e-03	7.610171179356664652e+05
5.120000000000000419e-03	7.593591281642991817e+05
5.128352244083612781e-03	7.588229947581429733e+05
5.139999999999999604e-03	7.580753213196018478e+05
5.156424951998352275e-03	7.581003391603808850e+05
5.160000000000000524e-03	7.581057845328660915e+05
5.179999999999999709e-03	7.581136179305623518e+05
5.184651330505926636e-03	7.583206942820568802e+05
5.200000000000000629e-03	7.603618030694456538e+05
5.200000000000000629e-03	7.603618030694456538e+05
5.213032220802409598e-03	7.603430871985699050e+05
5.219999999999999814e-03	7.603330806112253340e+05
5.240000000000000734e-03	7.625621174446283840e+05
5.241568468688563923e-03	7.627903721782726934e+05
5.259999999999999919e-03	7.654726598776229657e+05
5.270260924595104174e-03	7.672016778818015009e+05
5.279999999999999971e-03	7.688427616421433631e+05
5.299110443608015877e-03	7.731682514498041710e+05
5.300000000000000024e-03	7.888231480332402280e+05
5.300000000000000024e-03	7.888231480332402280e+05
5.320000000000000076e-03	7.774455730678969994e+05
5.328117885494041209e-03	7.791978480824772269e+05
5.340000000000000129e-03	7.817626455761665711e+05
5.357284114726313003e-03	7.850993393324106000e+05
5.360000000000000181e-03	7.856236402629981749e+05
5.380000000000000233e-03	7.885550717565169325e+05
5.386610000510086774e-03	7.893685736515811877e+05
5.400000000000000286e-03	8.084066422743832227e+05
5.400000000000000286e-03	8.084066422743832227e+05
5.416096416808686975e-03	7.954397243773838272e+05
5.420000000000000338e-03	7.922950839678144548e+05
5.440000000000000391e-03	7.930879978902003495e+05
5.445744242369521780e-03	7.928335152247874066e+05
5.460000000000000443e-03	7.922019535729787312e+05
5.475554360750285211e-03	7.916766727335964097e+05
5.480000000000000496e-03	7.915265406160396524e+05
5.499999999999999681e-03	8.138029829097201582e+05
5.499999999999999681e-03	8.138029829097201582e+05
5.505527660345282438e-03	8.069855814994297689e+05
5.519999999999999733e-03	7.891364839410983259e+05
5.535665034411907728e-03	7.879768702407890232e+05
5.539999999999999786e-03	7.876559717764677480e+05
5.559999999999999838e-03	7.851762662167784292e+05
5.565967381097270718e-03	7.847872450263719074e+05
5.579999999999999891e-03	7.838724406890792307e+05
5.596435603464942378e-03	7.817753013284092303e+05
5.599999999999999943e-03	8.115400013529659482e+05
5.599999999999999943e-03	8.115400013529659482e+05
5.619999999999999996e-03	7.801977067919189576e+05
5.627070609521895271e-03	7.793570567874489352e+05
5.640000000000000048e-03	7.778198354022832355e+05
5.657873312245549624e-03	7.761023945764891105e+05
5.660000000000000100e-03	7.758980418340857141e+05
5.680000000000000153e-03	7.749319227848558221e+05
5.688844629610982466e-03	7.736155362616629573e+05
5.700000000000000205e-03	7.719552316602023784e+05
5.719985484618283350e-03	7.721744076090422459e+05
5.720000000000000258e-03	7.721745667957030237e+05
5.740000000000000310e-03	7.708777042881784728e+05
5.751296805320066201e-03	7.705542155178914545e+05
5.759999999999999495e-03	7.703049958788154181e+05
5.780000000000000415e-03	7.699611967576929601e+05
5.782779524849129479e-03	7.697701980794367846e+05
5.799999999999999600e-03	8.026621506303143688e+05
5.799999999999999600e-03	8.026621506303143688e+05
5.814434581446242117e-03	7.763258399090119638e+05
5.820000000000000520e-03	7.661715730276514078e+05
5.839999999999999705e-03	7.662629626674434403e+05
5.846262918488141086e-03	7.662861298572041560e+05
5.860000000000000625e-03	7.663369447567987954e+05
5.878265484515620906e-03	7.645190236484587658e+05
5.879999999999999810e-03	7.643463913643768756e+05
5.900000000000000730e-03	7.656624021773820277e+05
5.910443233261808774e-03	7.644616718976428965e+05
5.919999999999999915e-03	7.633628647647106554e+05
5.940000000000000835e-03	7.592207381383284228e+05
5.942797123680587136e-03	7.598321762692815391e+05
5.960000000000000020e-03	7.635926444304733304e+05
5.975328119975171527e-03	7.623652493312716251e+05
5.980000000000000940e-03	7.619911497903089039e+05
6.000000000000000125e-03	7.963954324731486849e+05
6.000000000000000125e-03	7.963954324731486849e+05
6.008037191626854068e-03	7.960631514039431931e+05
6.040925313423865795e-03	7.947034600114474306e+05
6.073993465490471443e-03	7.933363256397062214e+05
6.107242633316147494e-03	7.919617075456950115e+05
6.140673807784962322e-03	7.905795647633606568e+05
6.174287985205103788e-03	7.891898561024012743e+05
6.208086167338571632e-03	7.877925401470385259e+05
6.242069361431039007e-03	7.863875752547824522e+05
6.250000000000000347e-03	7.860596994014343945e+05
6.276238580241841510e-03	7.846095200280376012e+05
6.310594842074203868e-03	7.827106847329455195e+05
6.345139170805553369e-03	7.808014551735597197e+05
6.379872595918046653e-03	7.788817744514587102e+05
6.414796152529245697e-03	7.769515853567586746e+05
6.449910881422969873e-03	7.750108303664068226e+05
6.485217829080314536e-03	7.730594516424683388e+05
6.500000000000000569e-03	7.722424562424058095e+05
6.520718047710817936e-03	7.710523097228436964e+05
6.556412595283852771e-03	7.690018394201226765e+05
6.592302535560133972e-03	7.669401447998904623e+05
6.628388938123421642e-03	7.648671644199974835e+05
6.664672878412403537e-03	7.627828365019579651e+05
6.701155437752738878e-03	7.606870989291100996e+05
6.737837703389294719e-03	7.585798892447630642e+05
6.749999999999999924e-03	7.578812271322342567e+05
6.774720768518517622e-03	7.567408578664694214e+05
6.811805732321055996e-03	7.550301281652170001e+05
6.849093699994488263e-03	7.533100338936428307e+05
6.886585782786267852e-03	7.515805237898922060e+05
6.924283098026841679e-03	7.498415463115021121e+05
6.962186769162943822e-03	7.480930496338648954e+05
7.000000000000000146e-03	7.463487249680055538e+05
7.000297925791090434e-03	7.463316106458308641e+05
7.038617703691208219e-03	7.441303342063329183e+05
7.077147244860530068e-03	7.419170079333632020e+05
7.115887697547597368e-03	7.396915658658803441e+05
7.154840216286489571e-03	7.374539416817703750e+05
7.194005961931235898e-03	7.352040686958708102e+05
7.233386101690377108e-03	7.329418798579843715e+05
7.250000000000000368e-03	7.319874958578340011e+05
7.272981809161827363e-03	7.310073562026689760e+05
7.312794264367750846e-03	7.293094147637669230e+05
7.352824653789807006e-03	7.276021787577597424e+05
7.393074170404472130e-03	7.258855973059921525e+05
7.433544013718602905e-03	7.241596192512974376e+05
7.474235389805186473e-03	7.224241931564736878e+05
7.499999999999999722e-03	7.213253712154339300e+05
7.515149511339251805e-03	7.205342235672515817e+05
7.556287597634087257e-03	7.183858836311275372e+05
7.597650874677475477e-03	7.162257836370635778e+05
7.639240575168312550e-03	7.140538592102550901e+05
7.681057938553305202e-03	7.118700456235089805e+05
7.723104211063919547e-03	7.096742777953139739e+05
7.749999999999999944e-03	7.082697083880053833e+05
7.765380645753524984e-03	7.075334251295761205e+05
7.807888502534701160e-03	7.054985415621866705e+05
7.850629048216871061e-03	7.034525189994020620e+05
7.893603556543941913e-03	7.013952964661285514e+05
7.936813308232353731e-03	6.993268126534922048e+05
7.980259591009210285e-03	6.972470059170130407e+05
8.000000000000000167e-03	6.963020174628623063e+05
8.023943699650658984e-03	6.949474136951146647e+05
8.067866936020483271e-03	6.924624768496678444e+05
8.112030609108870222e-03	6.899639374077292159e+05
8.156436035071500806e-03	6.874517209083979251e+05
8.201084537268660962e-03	6.849257524831759511e+05
8.245977446304772474e-03	6.823859568537316518e+05
8.250000000000000389e-03	6.821583827331478242e+05
8.291116100068007116e-03	6.806911350324854720e+05
8.336501843770164483e-03	6.790715230561624048e+05
8.382136029986768377e-03	6.774430452898577787e+05
8.428020018697345364e-03	6.758056532020512968e+05
8.474155177326001681e-03	6.741592979955598712e+05
8.500000000000000611e-03	6.732370131344050169e+05
8.520542880782147610e-03	6.720479890335904201e+05
8.567184511501471644e-03	6.693483665407818044e+05
8.614081459487148845e-03	6.666339662577367853e+05
8.661235122351257365e-03	6.639047072905214736e+05
8.708646905356443035e-03	6.611605083023858024e+05
8.750000000000000833e-03	6.587669868340049870e+05
8.756318221457762632e-03	6.585497669355815742e+05
8.804250491344848065e-03	6.569018597095238511e+05
8.852445143484200668e-03	6.552449318046935368e+05
8.900903614161783869e-03	6.535789338417052059e+05
8.949627347525817081e-03	6.519038161708699772e+05
8.998617795629815924e-03	6.502195288707158761e+05
9.000000000000001055e-03	6.501720088059477275e+05
9.047876418475883989e-03	6.474634225055883871e+05
9.097404684058169391e-03	6.446613837168198079e+05
9.147204068406687358e-03	6.418440065088594565e+05
9.197276055631257302e-03	6.390112069188784808e+05
9.247622137965750416e-03	6.361629005244337022e+05
9.249999999999999542e-03	6.360283740762333618e+05
9.298243815812557572e-03	6.337608961023068987e+05
9.349142597787298350e-03	6.313686336934664287e+05
9.400320000763804154e-03	6.289632759899455123e+05
9.451777549919271326e-03	6.265447513078268385e+05
9.499999999999999764e-03	6.242782775315473555e+05
9.503516778779776825e-03	6.241512491357821273e+05
9.555539229265943083e-03	6.222721635171377566e+05
9.607846451738899507e-03	6.203827917443432380e+05
9.660440005046485104e-03	6.184830775107746013e+05
9.713321456569700904e-03	6.165729642015844584e+05
9.749999999999999986e-03	6.152481107425759546e+05
9.766492382269439942e-03	6.142791753229870228e+05
9.819954366733402856e-03	6.111382579283767845e+05
9.873709003223391650e-03	6.079801470859674737e+05
9.927757893722742241e-03	6.048047486784649082e+05
9.982102648984083129e-03	6.016119680733744754e+05
1.000000000000000021e-02	6.005604900617187377e+05
1.003674488857733867e-02	5.988334661084889667e+05
1.009168624093799600e-02	5.962512013303557178e+05
1.014692834341561489e-02	5.936548011805819115e+05
1.020247284232266537e-02	5.910441882818457671e+05
1.025000000000000043e-02	5.888103935170330806e+05
1.025832139298354408e-02	5.883758283128424082e+05
1.031447565978394453e-02	5.854433036181723000e+05
1.037093731622043373e-02	5.824947262217206880e+05
1.042770804495034113e-02	5.795300082506602630e+05
1.048478953784189559e-02	5.765490613511466654e+05
1.050000000000000065e-02	5.757547306896043010e+05
1.054218349602464161e-02	5.741208879700306570e+05
1.059989162994014189e-02	5.718857480849213898e+05
1.065791565939296255e-02	5.696383729971277062e+05
1.071625731360191167e-02	5.673786957308931742e+05
1.075000000000000087e-02	5.660717807592613390e+05
1.077491833125157443e-02	5.649982071668202989e+05
1.083390046054414323e-02	5.624570395502912579e+05
1.089320545925148362e-02	5.599019615288475761e+05
1.095283509476756463e-02	5.573328969566401793e+05
1.099999999999999936e-02	5.553008589266325580e+05
1.101279114416108852e-02	5.546941036492153071e+05
1.107307539422848139e-02	5.518344855874624336e+05
1.113368964154712489e-02	5.489592139163680840e+05
1.119463569252891234e-02	5.460682029477453325e+05
1.124999999999999958e-02	5.434419651917184237e+05
1.125591536347405469e-02	5.431356235273432685e+05
1.131753048062524546e-02	5.399447329554359894e+05
1.137948288022206170e-02	5.367363753815075615e+05
1.144177440855570146e-02	5.335104551908215508e+05
1.149999999999999981e-02	5.304950995545182377e+05
1.150440692202398495e-02	5.302476978158949642e+05
1.156738228718670602e-02	5.267123017397006042e+05
1.163070238082125098e-02	5.231575528311171802e+05
1.169436908997849994e-02	5.195833451523344847e+05
1.175000000000000003e-02	5.164602620150324656e+05
1.175838431203911523e-02	5.160056267224517651e+05
1.182274995477004993e-02	5.125154306659830618e+05
1.188746793638141910e-02	5.090061292029828764e+05
1.195254018558364502e-02	5.054776177500550984e+05
1.200000000000000025e-02	5.029041321125522372e+05
1.201796864164497020e-02	5.019329190516680246e+05
1.208375525444922542e-02	4.983771234133978724e+05
1.214990198455393779e-02	4.948018632751079276e+05
1.221641080324877872e-02	4.912070320877159829e+05
1.225000000000000047e-02	4.893915210861635860e+05
1.228328369261429652e-02	4.876070074078355683e+05
1.235052264558099758e-02	4.840019737754196394e+05
1.241812966598871207e-02	4.803772061131697264e+05
1.248610676864634998e-02	4.767325963965916890e+05
1.250000000000000069e-02	4.759877072500035283e+05
1.255445597939192776e-02	4.729850908041770454e+05
1.262317933515292451e-02	4.691957938247724087e+05
1.269227888400701817e-02	4.653857541541013052e+05
1.275000000000000092e-02	4.622031032480433933e+05
1.276175668524311135e-02	4.615384858389286092e+05
1.283161480942267632e-02	4.575893348207836389e+05
1.290185533844149905e-02	4.536185660670060897e+05
1.297248036559170599e-02	4.496260612416568911e+05
1.300000000000000114e-02	4.480703482373519801e+05
1.304349199562414990e-02	4.455568124007357401e+05
1.311489234481111495e-02	4.414303672042614780e+05
1.318668354100942935e-02	4.372813337600978557e+05
1.324999999999999963e-02	4.336220813749975059e+05
1.325886772372384705e-02	4.331203939940610435e+05
1.333144704417080217e-02	4.290142524047305342e+05
1.340442366534254706e-02	4.248856337100829114e+05
1.347779976207159544e-02	4.207344148699715151e+05
1.349999999999999985e-02	4.194784466452830820e+05
1.355157752109554907e-02	4.165133356599818799e+05
1.362575914112223140e-02	4.122487503953841515e+05
1.370034683289526357e-02	4.079608207014625077e+05
1.375000000000000007e-02	4.051063378160886932e+05
1.377534281925992324e-02	4.036295667521185824e+05
1.385074933522936584e-02	3.992354952134964406e+05
1.392656862805127967e-02	3.948173704349661712e+05
1.400000000000000029e-02	3.905383940444828477e+05
1.400280295727483401e-02	3.903801839737008559e+05
1.407945459481799513e-02	3.860536603016704903e+05
1.415652582503527934e-02	3.817034531481726444e+05
1.423401894478579753e-02	3.773294328693323769e+05
1.425000000000000051e-02	3.764273984718370484e+05
1.431193626350172471e-02	3.727481821443717927e+05
1.439028010325709567e-02	3.680943022025141981e+05
1.446905279883704473e-02	3.634149468240914866e+05
1.450000000000000074e-02	3.615765820056369412e+05
1.454825669780737511e-02	3.588149804186511901e+05
1.462789416058448561e-02	3.542575416882460704e+05
1.470796756050577261e-02	3.496751554424930946e+05
1.475000000000000096e-02	3.472697514905798016e+05
1.478847928390032186e-02	3.450609868174165604e+05
1.486943173016003726e-02	3.404142032658360549e+05
1.495082731181112887e-02	3.357419831234802841e+05
1.499999999999999944e-02	3.329194020994310267e+05
1.503266845458604492e-02	3.309560420954283327e+05
1.511495759749574563e-02	3.260105001651535276e+05
1.519769719290236208e-02	3.210378862344625522e+05
1.524999999999999967e-02	3.178945101288651349e+05
1.528088970659233388e-02	3.161213978001048672e+05
1.536453761784986778e-02	3.113198907905633096e+05
1.544864341953079874e-02	3.064921002307872986e+05
1.549999999999999989e-02	3.035441607377165928e+05
1.553320961813692974e-02	3.015540580191790941e+05
1.561823873389070125e-02	2.964586463911770843e+05
1.570373330081031166e-02	2.913353423728842754e+05
1.575000000000000011e-02	2.885627876432421035e+05
1.578969586678520901e-02	2.863049196463287808e+05
1.587612899365205277e-02	2.813886750387537759e+05
1.596303525727106598e-02	2.764455188049214194e+05
1.600000000000000033e-02	2.743429948803677689e+05
1.605041724760274818e-02	2.713568221246554167e+05
1.613827756878512959e-02	2.661529264362152317e+05
1.622661883921133058e-02	2.609205445134591428e+05
1.625000000000000056e-02	2.595356972902590642e+05
1.631544369160763119e-02	2.558816672228121024e+05
1.640475477311186675e-02	2.508950081704882323e+05
1.649455474535240634e-02	2.458810520417576772e+05
1.650000000000000078e-02	2.455770177839332609e+05
1.658484628452741583e-02	2.413233557694051997e+05
1.660000000000000017e-02	2.405636432582006382e+05
1.667563208148460305e-02	2.361630104629771085e+05
1.669999999999999957e-02	2.347451695247765747e+05
1.676691484180145922e-02	2.312827317197337397e+05
1.680000000000000243e-02	2.295707751575057337e+05
1.685869728586585417e-02	2.264645762263386860e+05
1.695098214895712774e-02	2.215809578636065708e+05
1.700000000000000122e-02	2.189869844920701871e+05
1.704377218132756971e-02	2.167906161879009451e+05
1.713707014828443759e-02	2.121091794567953330e+05
1.723087883027233161e-02	2.074021164426810283e+05
1.725000000000000144e-02	2.064426684587158379e+05
1.732520102295604519e-02	2.027609214587464812e+05
1.742003953730392532e-02	1.981177477098208328e+05
1.750000000000000167e-02	1.942029845580014808e+05
1.751539719967161457e-02	1.935175041503703105e+05
1.761127685188626155e-02	1.892489602277501544e+05
1.770768135133126212e-02	1.849570502060288854e+05
1.775000000000000189e-02	1.830730319976185565e+05
1.780461357103138229e-02	1.805560842143865884e+05
1.790207639973839110e-02	1.760643645551709051e+05
1.800000000000000211e-02	1.715514095524127479e+05
1.800007274201712373e-02	1.715485889575234323e+05
1.809860551833208236e-02	1.677279491636183229e+05
1.819767766513446725e-02	1.638863951072211494e+05
1.829729213494963452e-02	1.600238123032206495e+05
1.839745189646515428e-02	1.561400856398103933e+05
1.849815993461925712e-02	1.522350993750595662e+05
1.849999999999999908e-02	1.521637502536811226e+05
1.859941925068978388e-02	1.487067856262358255e+05
1.870123286238361063e-02	1.451665652788079460e+05
1.880360380392663913e-02	1.416069656908291508e+05
1.890653512615417253e-02	1.380278807799295173e+05
1.899999999999999953e-02	1.347779592551552632e+05
1.901002989660183565e-02	1.289034920905987528e+05
1.907000000000000015e-02	9.377926127818103123e+04
1.911409119959702960e-02	9.275798813379388594e+04
1.921872213635083398e-02	9.033444858950056368e+04
1.932392582505038439e-02	8.789764253883110359e+04
1.942970540095187784e-02	8.544749736065056641e+04
1.953606401647395296e-02	8.298394003629482177e+04
1.964300484129166691e-02	8.050689714739369811e+04
1.967999999999999958e-02	7.964998777757682547e+04
1.975053106243091633e-02	7.811296941988798790e+04
1.985864588436346903e-02	7.575692287356866291e+04
1.996735252910244660e-02	7.338797927896137116e+04
2.000000000000000042e-02	7.267652307268626464e+04
2.007665423629829970e-02	7.100270685912523186e+04
2.018655426333543224e-02	6.860293802691485325e+04
2.029705588542921740e-02	6.619003280970540072e+04
2.032999999999999738e-02	6.547066756946744135e+04
2.040816239572364882e-02	6.380576854360340076e+04
2.051987710538942522e-02	6.142618806151545868e+04
2.063220334372268400e-02	5.903358170588112262e+04
2.066000000000000128e-02	5.844149870317986642e+04
2.074514445824421349e-02	5.712534377444261918e+04
2.085870381479916144e-02	5.536995405306653265e+04
2.097288479765741995e-02	5.360495529148036439e+04
2.101000000000000090e-02	5.303123202749343181e+04
2.108769080961442680e-02	5.185975542444965686e+04
2.120312527209261208e-02	5.011915350963811215e+04
2.131919162524330974e-02	4.836902350338044926e+04
2.137999999999999970e-02	4.745211211257222749e+04
2.143589332804934564e-02	4.678973926133146597e+04
2.155323385842808706e-02	4.539917648066377296e+04
2.167121671333507166e-02	4.400100173012341838e+04
2.175000000000000197e-02	4.306736775198032410e+04
2.178984540886826429e-02	4.265406898782119242e+04
2.190912348037283783e-02	4.141685042376747151e+04
2.202905448254647083e-02	4.017285929930418934e+04
2.213999999999999996e-02	3.902207062490154203e+04
2.214964198954538083e-02	3.894448500432082074e+04
2.227088959509076690e-02	3.796884914868229680e+04
2.239280091257594973e-02	3.698787264187487744e+04
2.251537957517401461e-02	3.600152624906200799e+04
2.254000000000000101e-02	3.580341454917946248e+04
2.263862923594613108e-02	3.502151268026976322e+04
2.276255356795041720e-02	3.403907916683911026e+04
2.288715626435134515e-02	3.305126779171817907e+04
2.296000000000000124e-02	3.247378533942424474e+04
2.301244103852988568e-02	3.213829499114701321e+04
2.313841162419411762e-02	3.133240104163843716e+04
2.326507177549053812e-02	3.052209561172084432e+04
2.339000000000000107e-02	2.972287014393283607e+04
2.339242526711587250e-02	2.971029575919777926e+04
2.352047589442966477e-02	2.904638626944637508e+04
2.364922747356732607e-02	2.837884252520135851e+04
2.377868384155384582e-02	2.770764463247738604e+04
2.384000000000000008e-02	2.738973615891914960e+04
2.390884885641819321e-02	2.714338910160742307e+04
2.403972639730828087e-02	2.667509814161482063e+04
2.417132036460651473e-02	2.620424374706994058e+04
2.430363468004611768e-02	2.573081188567814024e+04
2.430999999999999828e-02	2.570803623011806121e+04
2.443667328682794584e-02	2.528397620497586831e+04
2.457044014973803342e-02	2.483616924686092898e+04
2.470493925526570309e-02	2.438591098405028606e+04
2.480000000000000260e-02	2.406767923360383793e+04
2.484017461172243618e-02	2.394742744895242140e+04
2.497615024936129455e-02	2.354042132259187201e+04
2.511287022049700154e-02	2.313118723614572446e+04
2.525033859962676208e-02	2.271971299371364876e+04
2.529999999999999957e-02	2.257106508481959463e+04
2.538855948355165856e-02	2.240589533996376849e+04
2.552753699149876154e-02	2.214669238836874138e+04
2.566727526524383712e-02	2.188607055437166491e+04
2.580777846923485580e-02	2.162402207098043800e+04
2.582999999999999879e-02	2.158257733327887399e+04
2.594905079071606682e-02	2.133415517380147867e+04
2.609109643985274216e-02	2.103774986065189296e+04
2.623391964985672536e-02	2.073972201859158668e+04
2.637752467711255294e-02	2.044006276586317472e+04
2.638000000000000067e-02	2.043489753299571748e+04
2.652191580130425566e-02	2.025282424218764208e+04
2.666709732554299259e-02	2.006656113660148185e+04
2.681307357649521939e-02	1.987927842286254236e+04
2.694999999999999826e-02	1.970360633915534345e+04
2.695984890451167543e-02	1.969112654987826318e+04
2.710742768375697109e-02	1.950412584695072292e+04
2.725581431234002164e-02	1.931610149824706241e+04
2.740501321244509167e-02	1.912704790030877120e+04
2.755000000000000157e-02	1.894333157383808430e+04
2.755502883046351964e-02	1.894091589718333125e+04
2.770586563712634440e-02	1.886845909929040863e+04
2.785752812763744521e-02	1.879560567136372993e+04
2.801002082180757691e-02	1.872235344224215078e+04
2.816334826418897055e-02	1.864870022887957020e+04
2.818000000000000019e-02	1.864070130949828672e+04
2.831751502421089167e-02	1.859894791823286505e+04
2.847252569631575012e-02	1.855188236099757341e+04
2.862838490009598363e-02	1.850455916591328059e+04
2.878509728043182267e-02	1.845697692266498416e+04
2.882999999999999799e-02	1.844334320642365128e+04
2.894266750762965884e-02	1.841053464848905787e+04
2.910110027756124609e-02	1.836439933565224419e+04
2.926040031180359921e-02	1.831801147714380932e+04
2.942057235777979091e-02	1.827136969052343193e+04
2.952000000000000110e-02	1.824241655550952783e+04
2.958162118890038383e-02	1.823544417481018536e+04
2.974355160470565015e-02	1.821712189758794193e+04
2.990636843100868275e-02	1.819869932383529158e+04
3.007007652003918646e-02	1.818017590452691365e+04
3.023468075058802218e-02	1.816155108763212775e+04
3.023999999999999952e-02	1.816094921946637260e+04
3.040018602815269810e-02	1.817184617433739550e+04
3.056659728508351326e-02	1.818316661206668869e+04
3.073391948073056490e-02	1.819454901810991942e+04
3.090215760159148450e-02	1.820599373168294187e+04
3.099999999999999978e-02	1.821264964426299412e+04
3.107131666146015561e-02	1.821708114354826830e+04
3.124140170157606658e-02	1.822764994638167627e+04
3.141241779077450641e-02	1.823827660306381222e+04
3.158437002563773549e-02	1.824896143028785809e+04
3.175726353064677737e-02	1.825970474648058371e+04
3.178999999999999881e-02	1.826173893649412275e+04
3.193110345833421321e-02	1.824738147942562136e+04
3.210589498943762499e-02	1.822959621793464612e+04
3.228164333305411776e-02	1.821171359954865693e+04
3.245835372679550107e-02	1.819373309133396469e+04
3.263000000000000622e-02	1.817626786385056039e+04
3.263603143694434466e-02	1.817562955691413663e+04
3.281468175861099873e-02	1.815672299442057556e+04
3.299431001589135659e-02	1.813771293700675596e+04
3.317492156202547088e-02	1.811859881813931497e+04
3.335652177955721054e-02	1.809938006818366193e+04
3.350999999999999812e-02	1.808313746901489867e+04
3.353911608049457010e-02	1.808477243559465569e+04
3.372270990647101285e-02	1.809508185103184223e+04
3.390730872890756337e-02	1.810544770042569871e+04
3.409291804917597563e-02	1.811587029269689447e+04
3.427954339876262968e-02	1.812634993845712597e+04
3.443999999999999839e-02	1.813536012032461076e+04
3.446719033943330956e-02	1.813257092965186166e+04
3.465586446339910531e-02	1.811321669878447574e+04
3.484557139348293253e-02	1.809375652245075617e+04
3.503631678328721077e-02	1.807418982070298443e+04
3.522810631736222192e-02	1.805451601041881077e+04
3.542000000000000010e-02	1.803483151655341499e+04
3.542094571137565512e-02	1.803474124707713781e+04
3.561484071228288723e-02	1.801623369748496043e+04
3.580979709849820003e-02	1.799762483717753275e+04
3.600582068006707298e-02	1.797891411157786570e+04
3.620291729883931553e-02	1.796010096307321510e+04
3.640109282864308071e-02	1.794118483099844161e+04
3.647000000000000242e-02	1.793460754491485204e+04
3.660035317546003752e-02	1.774683192363131457e+04
3.680070427760131352e-02	1.745822328370635660e+04
3.700215210588447129e-02	1.716803479402367157e+04
3.720470266381142171e-02	1.687625780645253690e+04
3.740836198774741966e-02	1.658288362552211402e+04
3.756999999999999923e-02	1.635004174754983615e+04
3.761313614710090625e-02	1.639347273084845074e+04
3.781903124450433640e-02	1.660077512426057001e+04
3.802605341599616523e-02	1.680921229532899815e+04
3.823420883120363239e-02	1.701879045585047425e+04
3.844350369352665664e-02	1.722951585162524498e+04
3.865394424032263937e-02	1.744139476264313998e+04
3.874999999999999972e-02	1.753810706484584443e+04
3.886553674309248946e-02	1.752603979474988591e+04
3.907828750766741133e-02	1.750381897676134395e+04
3.929220287439683101e-02	1.748147652154834577e+04
3.950728921833741164e-02	1.745901176326616405e+04
3.972355294944301951e-02	1.743642403242523142e+04
3.994100051275573798e-02	1.741371265587117887e+04
4.000000000000000083e-02	1.740755043657156057e+04
4.015963838859790136e-02	1.736907920261887193e+04
4.037947309276532920e-02	1.731610126661472532e+04
4.060051117672142107e-02	1.726283332827598497e+04
4.082275922779238925e-02	1.720927380012379217e+04
4.104622386936365719e-02	1.715542108598937557e+04
4.127091176107720166e-02	1.710127358096650278e+04
4.132999999999999868e-02	1.708703391415818260e+04
4.149682959902994961e-02	1.704671914938779446e+04
4.172398411597347950e-02	1.699182672639835801e+04
4.195238208151456233e-02	1.693663382113236366e+04
4.218203030231696543e-02	1.688113878874350485e+04
4.241293562230420700e-02	1.682533997538158292e+04
4.264510492286365667e-02	1.676923571814315437e+04
4.275000000000000328e-02	1.674388757617726515e+04
4.287854512305154520e-02	1.669709424641643272e+04
4.311326317979908423e-02	1.661165156940560337e+04
4.334926608811994625e-02	1.652574117738594214e+04
4.358656088131864642e-02	1.643936051007565038e+04
4.382515463120015275e-02	1.635250699317790713e+04
4.406505444828059948e-02	1.626517803830415505e+04
4.427999999999999992e-02	1.618693299995915731e+04
4.430626748199929105e-02	1.617893108089863017e+04
4.454880092093170540e-02	1.610504760216013528e+04
4.479266199300368373e-02	1.603075968370697228e+04
4.503785796570694555e-02	1.595606511162763854e+04
4.528439614631560306e-02	1.588096165989163637e+04
4.553228388210388278e-02	1.580544709028315265e+04
4.578152856056521419e-02	1.572951915233430555e+04
4.592000000000000248e-02	1.568733630242955587e+04
4.603213760963229678e-02	1.565332722486864441e+04
4.628411849789850624e-02	1.557690649857518110e+04
4.653747873484039010e-02	1.550006744362063364e+04
4.679222587104159975e-02	1.542280777006511744e+04
4.704836749841783544e-02	1.534512517543356989e+04
4.730591125044304041e-02	1.526701734464714536e+04
4.756486480237701736e-02	1.518848194995419544e+04
4.768999999999999628e-02	1.515053096584177729e+04
4.782523587149408589e-02	1.510132974803595607e+04
4.808703221731310679e-02	1.500608357637230256e+04
4.835026164182863739e-02	1.491031602516414750e+04
4.861493198974358582e-02	1.481402424036890625e+04
4.888105114870294754e-02	1.471720535232089424e+04
4.914862704952875638e-02	1.461985647564585634e+04
4.941766766645661751e-02	1.452197470917490318e+04
4.959000000000000213e-02	1.445927713800552556e+04
4.968818101737324661e-02	1.442392496196716638e+04
4.996017516405545228e-02	1.432598764972321442e+04
5.023365821241031898e-02	1.422751422657468902e+04
5.050863831271689558e-02	1.412850175783923260e+04
5.078512365986905669e-02	1.402894729276996441e+04
5.106312249361958516e-02	1.392884786446759244e+04
5.134264309882595467e-02	1.382820048979191597e+04
5.162369380569710453e-02	1.372700216927296788e+04
5.165999999999999759e-02	1.371392934718762081e+04
5.190628299004163004e-02	1.363293158798413060e+04
5.219041907351757575e-02	1.353948467122176226e+04
5.247611052388327646e-02	1.344552622407401213e+04
5.276336585524978723e-02	1.335105344641279225e+04
5.305219362833451385e-02	1.325606352278208396e+04
5.334260245071646700e-02	1.316055362231398249e+04
5.363460097709274454e-02	1.306452089864434674e+04
5.390999999999999959e-02	1.297394743379179090e+04
5.392819790953635312e-02	1.296867131647050337e+04
5.422340199775571579e-02	1.288308283719721658e+04
5.452022203935529693e-02	1.279702584479044526e+04
5.481866688009788546e-02	1.271049777459944198e+04
5.511874541416806467e-02	1.262349604793453727e+04
5.542046658443745139e-02	1.253601807199023642e+04
5.572383938273114262e-02	1.244806123976796698e+04
5.602887285009557072e-02	1.235962292999842612e+04
5.633557607706815573e-02	1.227070050706339498e+04
5.636000000000000038e-02	1.226361928256466308e+04
5.664395820394808878e-02	1.217023315404013920e+04
5.695402842106867675e-02	1.206825949473025139e+04
5.726579596907138692e-02	1.196572762946715557e+04
5.757927013918112680e-02	1.186263450261973230e+04
5.789446027348318230e-02	1.175897704183027599e+04
5.821137576520153678e-02	1.165475215792294875e+04
5.853002605897895949e-02	1.154995674481167407e+04
5.885042065115839854e-02	1.144458767940759390e+04
5.904000000000000220e-02	1.138224018886016893e+04
5.917256909006587962e-02	1.134718168037686701e+04
5.949648097629527121e-02	1.126152168523340879e+04
5.982216596299426425e-02	1.117539278547708454e+04


==> anc/SupplData/pexsec_Si_nominal_keV_eV_interp.tsv <==
1.193877692764109188e-03	1.344314366892351235e-03
1.199999999999999895e-03	1.503428820051503495e-03
1.200413004333931652e-03	1.521526849537194540e-03
1.206984090336573646e-03	1.809619243893777945e-03
1.213591146602033223e-03	2.099562901056103558e-03
1.219999999999999947e-03	2.381071372958890563e-03
1.220234370032282105e-03	2.393723448221837195e-03
1.226913958607141848e-03	2.754488709710936536e-03
1.233630111390177347e-03	3.117409239960196050e-03
1.240000000000000000e-03	3.461852171055543933e-03
1.240383028534632623e-03	3.481529834896420796e-03
1.247172911289394157e-03	3.830505542717150408e-03
1.253999962004990858e-03	4.181683694392513383e-03
1.260000000000000052e-03	4.490562819269084023e-03
1.260864384139618330e-03	4.544140657690380787e-03
1.267766382265210837e-03	4.972155851362109087e-03
1.274706162073532129e-03	5.402877654579420555e-03
1.280000000000000105e-03	5.731688207867507469e-03
1.281683930382307261e-03	6.090101878438320022e-03
1.288699895141385632e-03	7.584199186672051750e-03
1.295754265438938714e-03	9.087767470160362099e-03
1.302847251507692266e-03	1.060087275960760501e-02
1.309979064731186084e-03	1.212358160290892550e-02
1.317149917650082538e-03	1.365596106969297306e-02
1.324360023968493977e-03	1.519807875590492748e-02
1.331609598560354367e-03	1.675000278843560841e-02
1.338898857475821292e-03	1.831180182979417342e-02
1.346228017947716108e-03	1.988354508282643915e-02
1.353597298397997938e-03	2.146530229547830709e-02
1.361006918444269097e-03	2.305714376560429393e-02
1.368457098906326278e-03	2.465914034582451786e-02
1.375948061812737539e-03	2.627136344842646506e-02
1.383480030407460487e-03	2.789388505031509258e-02
1.391053229156493862e-03	2.952677769801019536e-02
1.398667883754568580e-03	3.117011451269269956e-02
1.406324221131874776e-03	3.282396919529959739e-02
1.414022469460818549e-03	3.448841603166660774e-02
1.421762858162830970e-03	3.616352989772402687e-02
1.429545617915199424e-03	3.784938626473952766e-02
1.437370980657944053e-03	3.954606120461345853e-02
1.445239179600728676e-03	4.125363139522490036e-02
1.453150449229812262e-03	4.297217412583009821e-02
1.461105025315038129e-03	4.470469670203053303e-02
1.469103144916853506e-03	4.645198277870300069e-02
1.477145046393384814e-03	4.821099443371884563e-02
1.485230969407533774e-03	4.998181957548963189e-02
1.493361154934122297e-03	5.176454685406356448e-02
1.500000000000000031e-03	5.322190650289262970e-02
1.501535845267072938e-03	5.411116491046425586e-02
1.509755284026632286e-03	5.887382422455412351e-02
1.518019716166624710e-03	6.366864169738950530e-02
1.520000000000000084e-03	6.481845952306054814e-02
1.526329387981761182e-03	6.512034432762187075e-02
1.534684547114973903e-03	6.551925587222946767e-02
1.540000000000000136e-03	6.577327916937479590e-02
1.543085442564797773e-03	6.763435374959264612e-02
1.551532324692790231e-03	7.273385076876495714e-02
1.560000000000000189e-03	7.785253786614948490e-02
1.560025445230993823e-03	7.785396100785661744e-02
1.568565057289439315e-03	7.833186057651847500e-02
1.577151415363681327e-03	7.881294401871549726e-02
1.580000000000000024e-03	7.897267261587398446e-02
1.585784775342394476e-03	8.260315427132829125e-02
1.594465394514990760e-03	8.805707231127576917e-02
1.600000000000000077e-03	9.153816755822186124e-02
1.603193531579290504e-03	9.174346880197065124e-02
1.611969446649231261e-03	9.230810600050218251e-02
1.620000000000000129e-03	9.282538269583988366e-02
1.620793401262619199e-03	9.334252918136755339e-02
1.629665658388926037e-03	9.912980839917258369e-02
1.638586482437119152e-03	1.049566479790987050e-01
1.639999999999999965e-03	1.058806444527272961e-01
1.647556139263550452e-03	1.064302875317123254e-01
1.656574896179874084e-03	1.070870654316641857e-01
1.660000000000000017e-03	1.073367052627220292e-01
1.665643021961013591e-03	1.111552896522414458e-01
1.674760786853171993e-03	1.173321073869795228e-01
1.680000000000000070e-03	1.208852644031155749e-01
1.683928462581885674e-03	1.212044320685511795e-01
1.693146322360124245e-03	1.219540049326457987e-01
1.699999999999999905e-03	1.225119361699701648e-01
1.702414640896425741e-03	1.242054157313749463e-01
1.711733694403092974e-03	1.307470134898326974e-01
1.719999999999999958e-03	1.365573232628361222e-01
1.721103760604420028e-03	1.366564826154130496e-01
1.730525118744968838e-03	1.375183564185140650e-01
1.739998049597892178e-03	1.384550387632514645e-01
1.740000000000000010e-03	1.384552318249785141e-01
1.749522835473301102e-03	1.454689681539259871e-01
1.759099760226679864e-03	1.525409098794281715e-01
1.760000000000000063e-03	1.532066260486253106e-01
1.768729109267337934e-03	1.597969330516170461e-01
1.778411169566926830e-03	1.671249609453850371e-01
1.780000000000000115e-03	1.683293281260137275e-01
1.788146229667985591e-03	1.692917668284370791e-01
1.797934579692540879e-03	1.704505291018265367e-01
1.800000000000000168e-03	1.706953600586199882e-01
1.807776511350752844e-03	1.716181819720656310e-01
1.817672317949610211e-03	1.727948020730268597e-01
1.820000000000000003e-03	1.730719406838293895e-01
1.827622294401671328e-03	1.791155115823424848e-01
1.837626737233847294e-03	1.870666232701815590e-01
1.840000000000000056e-03	1.889559215402299153e-01
1.847685944596248395e-03	1.951956304740267156e-01
1.857800216271063721e-03	2.034262764931625278e-01
1.860000000000000108e-03	2.052193246292976503e-01
1.867969853681496293e-03	2.118417386430927196e-01
1.878195159900745677e-03	2.203588519952058011e-01
1.879999999999999944e-03	2.218645842647102018e-01
1.888476439661040908e-03	2.231246977486025240e-01
1.898813999362723498e-03	2.246646429919628152e-01
1.899999999999999996e-03	2.248415385977838576e-01
1.909208147083370785e-03	2.327627942779078030e-01
1.919659192586989534e-03	2.417765866144056253e-01
1.920000000000000049e-03	2.420709431832096248e-01
1.930167447333238804e-03	2.510157620376166632e-01
1.939999999999999884e-03	2.596886958181206517e-01
1.940733224486714415e-03	2.603472486132011321e-01
1.951356838926282186e-03	2.699031481429358670e-01
1.959999999999999937e-03	2.776972308161947400e-01
1.962038607254460842e-03	2.825793395496891680e-01
1.972778847806860858e-03	3.083443324243948513e-01
1.979999999999999989e-03	3.257088807402203079e-01
1.983577880661661040e-03	3.264558065016813782e-01
1.994436027649162512e-03	3.287260734789291816e-01
2.000000000000000042e-03	3.298914511163778540e-01
2.005353612361369161e-03	3.391280001182022108e-01
2.016330960161634867e-03	3.581078702846532402e-01
2.020000000000000094e-03	3.644638615921872993e-01
2.027368398194358875e-03	3.718128073127725530e-01
2.038466255394735804e-03	3.829075574213879340e-01
2.040000000000000147e-03	3.844433486018200008e-01
2.049624862498561177e-03	3.867574143427309763e-01
2.060000000000000199e-03	3.895440024785298827e-01
2.060844552052078140e-03	3.911035092879708852e-01
2.072125658421901384e-03	4.119865038376272492e-01
2.080000000000000251e-03	4.266202783198984605e-01
2.083468517804974024e-03	4.359552728444047731e-01
2.094873468238587361e-03	4.667444116634919538e-01
2.100000000000000304e-03	4.806313244158800790e-01
2.106340849610456589e-03	4.827347483721712296e-01
2.117871003668851584e-03	4.865696607493550929e-01
2.120000000000000356e-03	4.872791818222140803e-01
2.129464274032772352e-03	4.671156017424296647e-01
2.139999999999999975e-03	4.445694933170003527e-01
2.141121006202203417e-03	4.477030912014333119e-01
2.152841547568401601e-03	4.805520243440344896e-01
2.160000000000000028e-03	5.006920900059057544e-01
2.164626247424250149e-03	5.178537984717174192e-01
2.176475456974669240e-03	5.619581654056348130e-01
2.180000000000000080e-03	5.751180928876987730e-01
2.188389529347084181e-03	5.640009380127274374e-01
2.200000000000000133e-03	5.485453397521380392e-01
2.200368819601941292e-03	5.505936570381485540e-01
2.212413684743300569e-03	6.176572253918586330e-01
2.220000000000000185e-03	6.600656185647372221e-01
2.224524483729468233e-03	6.382213145915585084e-01
2.236701577483696506e-03	5.792201710379888402e-01
2.240000000000000237e-03	5.631857918478769820e-01
2.248945328904938031e-03	6.619629869305743153e-01
2.259999999999999856e-03	7.845317164120686471e-01
2.261256102878662303e-03	7.851711794886194751e-01
2.273634266287731954e-03	7.914848030382583000e-01
2.279999999999999909e-03	7.947402635702518481e-01
2.286080188023326739e-03	8.200398747232688912e-01
2.298594238995952093e-03	8.723016228843747388e-01
2.299999999999999961e-03	8.781884784713236414e-01
2.311176792146482813e-03	8.534638168092993915e-01
2.320000000000000014e-03	8.338594515314858846e-01
2.323828222457279165e-03	8.287264926002103627e-01
2.336548906963364144e-03	8.116055779729619557e-01
2.340000000000000066e-03	8.069435433513237887e-01
2.349339224763657107e-03	9.002468648642787397e-01
2.360000000000000119e-03	1.007177547075886359e+00
2.362199557032275497e-03	1.014890267953550085e+00
2.375130287029885573e-03	1.060362285040088226e+00
2.379999999999999737e-03	1.077544894892252803e+00
2.388131800115136406e-03	1.114605543977435387e+00
2.399999999999999790e-03	1.168901906993446982e+00
2.401204483756137244e-03	1.169770998434960907e+00
2.414348727542005128e-03	1.179273605132610037e+00
2.419999999999999842e-03	1.183369555516353255e+00
2.427564923194475838e-03	1.279259464464843621e+00
2.439999999999999895e-03	1.439030861788878735e+00
2.440853464579579440e-03	1.434804574970012681e+00
2.454214747719377868e-03	1.368276945688820856e+00
2.459999999999999947e-03	1.339259311962750498e+00
2.467649170803760169e-03	1.401918197965657198e+00
2.480000000000000000e-03	1.503754423763272063e+00
2.481157134202321458e-03	1.505058586952196853e+00
2.494739040476286109e-03	1.520408263358200784e+00
2.500000000000000052e-03	1.526374774040274662e+00
2.508395294390508134e-03	1.571410864553280051e+00
2.520000000000000104e-03	1.634048661865046492e+00
2.522126302925531850e-03	1.641165992844834776e+00
2.535932475289721499e-03	1.687588432292543850e+00
2.540000000000000157e-03	1.701334425763775027e+00
2.549814222931459824e-03	1.756337794436926947e+00
2.560000000000000209e-03	1.813769644747190268e+00
2.563771959551398253e-03	1.864496837541610663e+00
2.577806101114802923e-03	2.054314026388290415e+00
2.580000000000000262e-03	2.084141091410470992e+00
2.591917065863938874e-03	2.048648605301840675e+00
2.600000000000000314e-03	2.024377295003846111e+00
2.606105274330538808e-03	2.241243010143345593e+00
2.620000000000000367e-03	2.738009792858684843e+00
2.620371149348334726e-03	2.738733174464062170e+00
2.634715116065659401e-03	2.766762828124278872e+00
2.639999999999999986e-03	2.777125847169781725e+00
2.649137601958119394e-03	2.944685671073818067e+00
2.660000000000000038e-03	3.145111643392346501e+00
2.663639036841323159e-03	3.140225041199935951e+00
2.678219852883707147e-03	3.120440824157390658e+00
2.680000000000000090e-03	3.118002962846352144e+00
2.692880484619404862e-03	3.130543901784617500e+00
2.700000000000000143e-03	3.137474100419009204e+00
2.707621368961197431e-03	3.163330331570900711e+00
2.720000000000000195e-03	3.205515357341398808e+00
2.722442945213536612e-03	3.216925546367391142e+00
2.737345655085636313e-03	3.286832149530874769e+00
2.740000000000000248e-03	3.299337584152115976e+00
2.752329942704637850e-03	3.574607008379095952e+00
2.759999999999999867e-03	3.746875588525520495e+00
2.767396254628835903e-03	3.765684234316300394e+00
2.779999999999999919e-03	3.797843486074700792e+00
2.782545039861003371e-03	3.850126168358175338e+00
2.797776749861760007e-03	4.164672469717269010e+00
2.799999999999999972e-03	4.210819551859938947e+00
2.813091838563031282e-03	4.367469434183058219e+00
2.820000000000000024e-03	4.450585552208553786e+00
2.828490762381575315e-03	4.644062613605309586e+00
2.840000000000000076e-03	4.907843011381227250e+00
2.843973980232585280e-03	4.920721438694997119e+00
2.859541953543368563e-03	4.980122946589741417e+00
2.860000000000000129e-03	4.981903656615476628e+00
2.875195146267086645e-03	5.227793419789938945e+00
2.879999999999999748e-03	5.306123416962030603e+00
2.890934024896598623e-03	5.487284359963286562e+00
2.899999999999999800e-03	5.638596842562669131e+00
2.906759058478353315e-03	5.743746611387183343e+00
2.919999999999999853e-03	5.951206771936142559e+00
2.922670718626368524e-03	6.027868935001091444e+00
2.938669479536288806e-03	6.490391609934551553e+00
2.939999999999999905e-03	6.529110269167989422e+00
2.954755817999513492e-03	6.944633930097984909e+00
2.959999999999999958e-03	7.093414397105545000e+00
2.970930213417412313e-03	7.328486228267191649e+00
2.980000000000000010e-03	7.524931992082267485e+00
2.987193147815599137e-03	7.715344192386775823e+00
3.000000000000000062e-03	8.056805222012664913e+00
3.003545105858315429e-03	8.195688734986191548e+00
3.019986574862860550e-03	8.844588028208745456e+00
3.020000000000000115e-03	8.845121098805201143e+00
3.036518044814120500e-03	9.512342453860417990e+00
3.040000000000000167e-03	9.654017482323958177e+00
3.053140008379167780e-03	1.007475179908621143e+01
3.060000000000000220e-03	1.029594061624967161e+01
3.069852960921945831e-03	1.077450044095182236e+01
3.080000000000000272e-03	1.127091031388429343e+01
3.086657400518032831e-03	1.166613410023841979e+01
3.100000000000000325e-03	1.246398467986111669e+01
3.103553827969474446e-03	1.266285122243410832e+01
3.120000000000000377e-03	1.358970462466771423e+01
3.120542746819726307e-03	1.363062161966521835e+01
3.137624663368648089e-03	1.492658225915321957e+01
3.139999999999999996e-03	1.512397337549329279e+01
3.154800086687596910e-03	1.661781037771913461e+01
3.160000000000000048e-03	1.715053293330328898e+01
3.172069528634594883e-03	1.856152842612664244e+01
3.180000000000000101e-03	1.950242540664257263e+01
3.189433503869591215e-03	2.086373405367022826e+01
3.200000000000000153e-03	2.241117848067273144e+01
3.206892529869783282e-03	2.363020371746132042e+01
3.220000000000000206e-03	2.598267700229358468e+01
3.224447126945059576e-03	2.693842073106072377e+01
3.240000000000000258e-03	3.032997715776574665e+01
3.242097818253493382e-03	3.091224645759508505e+01
3.259845129816935343e-03	3.590974542038370743e+01
3.259999999999999877e-03	3.595391896820103028e+01
3.277689590536691025e-03	4.231968947195939279e+01
3.279999999999999930e-03	4.316306209092962831e+01
3.295631732209286079e-03	5.042727326576799385e+01
3.299999999999999982e-03	5.248622982393305847e+01
3.313672089542301670e-03	6.032505421888467367e+01
3.320000000000000034e-03	6.400433654841178566e+01
3.331811200170330025e-03	7.193321738018310896e+01
3.340000000000000087e-03	7.750675795828060188e+01
3.350049604670981597e-03	8.463257603395156536e+01
3.360000000000000139e-03	9.178379327993161496e+01
3.368387846581001946e-03	9.715889901609916990e+01
3.379999999999999758e-03	1.037406975971936873e+02
3.386826472412466683e-03	1.070552427536727578e+02
3.399999999999999811e-03	1.133499054279004525e+02
3.405366031669070526e-03	1.150859070366130652e+02
3.419999999999999863e-03	1.197375409442832108e+02
3.424007076862506556e-03	1.203808506932551836e+02
3.439999999999999915e-03	1.228926030523044801e+02
3.442750163528917901e-03	1.229808606468172911e+02
3.459999999999999968e-03	1.235044954533625656e+02
3.461595850245474757e-03	1.234274241857914234e+02
3.480000000000000020e-03	1.225273587203952985e+02
3.480544698647007346e-03	1.224838126137269541e+02
3.499597273442745567e-03	1.209576699878339809e+02
3.500000000000000073e-03	1.209253484254342084e+02
3.518754142433150583e-03	1.196037660380630854e+02
3.520000000000000125e-03	1.195615061715738960e+02
3.538015876526834878e-03	1.191233891109273202e+02
3.540000000000000178e-03	1.190749621430249903e+02
3.557383049757580334e-03	1.188184351030873955e+02
3.560000000000000230e-03	1.187794188564808877e+02
3.576856239301430887e-03	1.186579559290485122e+02
3.580000000000000283e-03	1.186346650779636889e+02
3.596436025493915303e-03	1.186727214416202258e+02
3.600000000000000335e-03	1.186800194761181189e+02
3.616122991847327186e-03	1.188383541835777493e+02
3.620000000000000388e-03	1.188751850288333429e+02
3.635917725068119489e-03	1.191505172150116607e+02
3.640000000000000006e-03	1.192196007481940399e+02
3.655820815074387487e-03	1.195482914834574331e+02
3.660000000000000059e-03	1.196334350303570346e+02
3.675832855013451504e-03	1.200798112481219704e+02
3.680000000000000111e-03	1.201953878629185226e+02
3.695954441279535908e-03	1.206682304791072085e+02
3.700000000000000164e-03	1.207862121020854715e+02
3.716186173531528785e-03	1.213209517149876717e+02
3.720000000000000216e-03	1.214450283332253377e+02
3.736528654710874302e-03	1.220793792236393926e+02
3.740000000000000269e-03	1.222107065280786315e+02
3.756982491059527099e-03	1.228856436384657513e+02
3.759999999999999887e-03	1.230038666672845267e+02
3.777548292138023771e-03	1.237248092539063009e+02
3.779999999999999940e-03	1.238241082498209380e+02
3.798226670843647158e-03	1.250789397552646562e+02
3.799999999999999992e-03	1.252084249150980071e+02
3.819018243428693414e-03	1.266415479242456428e+02
3.820000000000000045e-03	1.267153194966952157e+02
3.839923629518839695e-03	1.282987586390951549e+02
3.840000000000000097e-03	1.283048111455464095e+02
3.860000000000000150e-03	1.299774867371140488e+02
3.860943452131595979e-03	1.300605630590782482e+02
3.879999999999999769e-03	1.317339214375102188e+02
3.882078337694895662e-03	1.319215293085158294e+02
3.899999999999999821e-03	1.335347699258739453e+02
3.903328916065746008e-03	1.338626830562718055e+02
3.919999999999999873e-03	1.355003102824853443e+02
3.924695820549006960e-03	1.359923675517807737e+02
3.939999999999999926e-03	1.375916079523753979e+02
3.946179687916260594e-03	1.383031148979073066e+02
3.959999999999999978e-03	1.398899754891523912e+02
3.967781158424791600e-03	1.408512150277215085e+02
3.980000000000000031e-03	1.423565395587050659e+02
3.989500875836669673e-03	1.436489650238861486e+02
4.000000000000000083e-03	1.450733095999209183e+02
4.011339487437919939e-03	1.467354422313137832e+02
4.019999999999999268e-03	1.480014598386374587e+02
4.033297644057835633e-03	1.501457847712264027e+02
4.040000000000000188e-03	1.512236712287627824e+02
4.055376000088361035e-03	1.539615170496468295e+02
4.059999999999999373e-03	1.547826593513890430e+02
4.077575213503594961e-03	1.582450808442901291e+02
4.080000000000000293e-03	1.587215037160997610e+02
4.099895945879399213e-03	1.629387751803440665e+02
4.099999999999999478e-03	1.629607723793678247e+02
4.120000000000000398e-03	1.677486223690820566e+02
4.122338862413118046e-03	1.683649089010367277e+02
4.139999999999999583e-03	1.730063066644131879e+02
4.144904631943401724e-03	1.744346579325398636e+02
4.160000000000000503e-03	1.788192239736015381e+02
4.167593926970126345e-03	1.812581626136511943e+02
4.179999999999999688e-03	1.852321329364824294e+02
4.190407423674457656e-03	1.888879406423674823e+02
4.200000000000000608e-03	1.922486557432569896e+02
4.213345801938989457e-03	1.973403162573683574e+02
4.219999999999999793e-03	1.998723326186749318e+02
4.236409745368004305e-03	2.062899383688865100e+02
4.240000000000000713e-03	2.076903253190893395e+02
4.259599941307850440e-03	2.150526966307602947e+02
4.259999999999999898e-03	2.152025716115686009e+02
4.279999999999999950e-03	2.216537138872977550e+02
4.282917080867425404e-03	2.222997485230914094e+02
4.300000000000000003e-03	2.140680686699865873e+02
4.306361858938773275e-03	2.082599999191396876e+02
4.320000000000000055e-03	1.956257729599469144e+02
4.329934974217780792e-03	1.854564450205882338e+02
4.340000000000000108e-03	1.781808472276804309e+02
4.353637129225023522e-03	1.752589741358414415e+02
4.360000000000000160e-03	1.738946538832905162e+02
4.377469030326683157e-03	1.698096394701740905e+02
4.380000000000000213e-03	1.692186477295269071e+02
4.400000000000000265e-03	1.644239053311500527e+02
4.401431387755607924e-03	1.640741774599036944e+02
4.420000000000000318e-03	1.595494920938155872e+02
4.425524915632471877e-03	1.581465943559254299e+02
4.440000000000000370e-03	1.544849425833503744e+02
4.449750331987063420e-03	1.519670558682845183e+02
4.460000000000000422e-03	1.492039299101677727e+02
4.474108358779684859e-03	1.439108584076986119e+02
4.480000000000000475e-03	1.417133836459591123e+02
4.498599721922650826e-03	1.346162794237234550e+02
4.500000000000000527e-03	1.340857976197667938e+02
4.519999999999999712e-03	1.264265314521577892e+02
4.523225151301947175e-03	1.251720633269333831e+02
4.539999999999999765e-03	1.196569194547313941e+02
4.547985380798969662e-03	1.173268041055742827e+02
4.559999999999999817e-03	1.138540610789586225e+02
4.572881148312393611e-03	1.101493272104912933e+02
4.579999999999999870e-03	1.081220381478629378e+02
4.597913195780172803e-03	1.030499802719337481e+02
4.599999999999999922e-03	1.024651794132585820e+02
4.619999999999999975e-03	9.686675625170758508e+01
4.623082269201626848e-03	9.602526734557804389e+01
4.640000000000000027e-03	9.145539108212980750e+01
4.648389118659721972e-03	8.924744388151350449e+01
4.660000000000000080e-03	8.622334649902393267e+01
4.673834498343363945e-03	8.354826723878720429e+01
4.680000000000000132e-03	8.240158800890635860e+01
4.699419166569921737e-03	7.889280199904078472e+01
4.700000000000000185e-03	7.878879546861809047e+01
4.720000000000000237e-03	7.531941887565486127e+01
4.725143885807804936e-03	7.445704973867768217e+01
4.740000000000000289e-03	7.198653317482263958e+01
4.751009422699192970e-03	7.050076305602365778e+01
4.759999999999999475e-03	6.986506421093839947e+01
4.777016548082883146e-03	6.872026912541147681e+01
4.780000000000000394e-03	6.852053038785757622e+01
4.799999999999999580e-03	6.726555350023355118e+01
4.803166037017241909e-03	6.706947467182213529e+01
4.820000000000000499e-03	6.603170635543048661e+01
4.829458668803356461e-03	6.547263378620394292e+01
4.839999999999999684e-03	6.485234370465624920e+01
4.855895227008188118e-03	6.395701597963322627e+01
4.860000000000000604e-03	6.372679885239801223e+01
4.879999999999999789e-03	6.258830675237614827e+01
4.882476499487983269e-03	6.245957421479385374e+01
4.900000000000000709e-03	6.155228087919743984e+01
4.909203278411721633e-03	6.107585003315308114e+01
4.919999999999999894e-03	6.051918266577767724e+01
4.936076360284734517e-03	5.970363842597183179e+01
4.940000000000000814e-03	5.950539049264106239e+01
4.959999999999999999e-03	5.851075609789947407e+01
4.963096545972445379e-03	5.836670188262903736e+01
4.980000000000000919e-03	5.758313562080977732e+01
4.990264640724209264e-03	5.711559328148529602e+01
5.000000000000000104e-03	5.724188414745958653e+01
5.000000000000000104e-03	5.724188414745958653e+01
5.017581454197371678e-03	5.695674416005059015e+01
5.019999999999999289e-03	5.691729447201991121e+01
5.040000000000000209e-03	5.687509276414316872e+01
5.045047800481321405e-03	5.687146050347232062e+01
5.059999999999999394e-03	5.686013767396758567e+01
5.072664498121811326e-03	5.685809219727913444e+01
5.080000000000000314e-03	5.685664752773607944e+01
5.099999999999999499e-03	5.691474773901173734e+01
5.099999999999999499e-03	5.691474773901173734e+01
5.100432370145325210e-03	5.691629131355570337e+01
5.120000000000000419e-03	5.698571668660423484e+01
5.128352244083612781e-03	5.702798647836931423e+01
5.139999999999999604e-03	5.708673983664345997e+01
5.156424951998352275e-03	5.725071532082144188e+01
5.160000000000000524e-03	5.728640757203106659e+01
5.179999999999999709e-03	5.748437525167436490e+01
5.184651330505926636e-03	5.754599245808580577e+01
5.200000000000000629e-03	5.785280617122600688e+01
5.200000000000000629e-03	5.785280617122600688e+01
5.213032220802409598e-03	5.798037259787643904e+01
5.219999999999999814e-03	5.804857438447254481e+01
5.240000000000000734e-03	5.803555581737152380e+01
5.241568468688563923e-03	5.800468341957652996e+01
5.259999999999999919e-03	5.763972969989224282e+01
5.270260924595104174e-03	5.745248669877716452e+01
5.279999999999999971e-03	5.727344298972274572e+01
5.299110443608015877e-03	5.699985353126650267e+01
5.300000000000000024e-03	5.812567543310689899e+01
5.300000000000000024e-03	5.812567543310689899e+01
5.320000000000000076e-03	5.666030916298774400e+01
5.328117885494041209e-03	5.653294917882909232e+01
5.340000000000000129e-03	5.634446446170431244e+01
5.357284114726313003e-03	5.603776781409078467e+01
5.360000000000000181e-03	5.598915315974221585e+01
5.380000000000000233e-03	5.556211661023463222e+01
5.386610000510086774e-03	5.540903774449853358e+01
5.400000000000000286e-03	5.630891038778452895e+01
5.400000000000000286e-03	5.630891038778452895e+01
5.416096416808686975e-03	5.488941474014632149e+01
5.420000000000000338e-03	5.454770530090087988e+01
5.440000000000000391e-03	5.396268861235252956e+01
5.445744242369521780e-03	5.376172936142653924e+01
5.460000000000000443e-03	5.326350863541052405e+01
5.475554360750285211e-03	5.273164280291290851e+01
5.480000000000000496e-03	5.257974968646165337e+01
5.499999999999999681e-03	5.340322236508487208e+01
5.499999999999999681e-03	5.340322236508487208e+01
5.505527660345282438e-03	5.277597793013522676e+01
5.519999999999999733e-03	5.114814193234771267e+01
5.535665034411907728e-03	5.057523647223295171e+01
5.539999999999999786e-03	5.041695585033575355e+01
5.559999999999999838e-03	4.965103333820152898e+01
5.565967381097270718e-03	4.947504993330401390e+01
5.579999999999999891e-03	4.906180687981850497e+01
5.596435603464942378e-03	4.851520275172254060e+01
5.599999999999999943e-03	5.026882673735475038e+01
5.599999999999999943e-03	5.026882673735475038e+01
5.619999999999999996e-03	4.782300363381075670e+01
5.627070609521895271e-03	4.759334558296545481e+01
5.640000000000000048e-03	4.717438429376728237e+01
5.657873312245549624e-03	4.662182119097855804e+01
5.660000000000000100e-03	4.655620560557414933e+01
5.680000000000000153e-03	4.599723730319439596e+01
5.688844629610982466e-03	4.569792037916107574e+01
5.700000000000000205e-03	4.532147755482573359e+01
5.719985484618283350e-03	4.483549216973970886e+01
5.720000000000000258e-03	4.483513909748163684e+01
5.740000000000000310e-03	4.426146156341815896e+01
5.751296805320066201e-03	4.396150244355632708e+01
5.759999999999999495e-03	4.373057145218128738e+01
5.780000000000000415e-03	4.321326915504795352e+01
5.782779524849129479e-03	4.313338647262359871e+01
5.799999999999999600e-03	4.452965005635690687e+01
5.799999999999999600e-03	4.452965005635690687e+01
5.814434581446242117e-03	4.270634325199485914e+01
5.820000000000000520e-03	4.200991118218860265e+01
5.839999999999999705e-03	4.151952843185720354e+01
5.846262918488141086e-03	4.136564851509159269e+01
5.860000000000000625e-03	4.102809554933572400e+01
5.878265484515620906e-03	4.047936717297977793e+01
5.879999999999999810e-03	4.042737078090536329e+01
5.900000000000000730e-03	4.018674351802989975e+01
5.910443233261808774e-03	3.996937180068615447e+01
5.919999999999999915e-03	3.977087640976408522e+01
5.940000000000000835e-03	3.926150202505858289e+01
5.942797123680587136e-03	3.925203042302594980e+01
5.960000000000000020e-03	3.919232407750519798e+01
5.975328119975171527e-03	3.890339979110795809e+01
5.980000000000000940e-03	3.881548279159761705e+01
6.000000000000000125e-03	4.026007543056017823e+01
6.000000000000000125e-03	4.026007543056017823e+01
6.008037191626854068e-03	4.011957829826739186e+01
6.040925313423865795e-03	3.954574103339849955e+01
6.073993465490471443e-03	3.897050591475611725e+01
6.107242633316147494e-03	3.839388442889604391e+01
6.140673807784962322e-03	3.781588833535351313e+01
6.174287985205103788e-03	3.723652967044416329e+01
6.208086167338571632e-03	3.665582075111084492e+01
6.242069361431039007e-03	3.607377417881717463e+01
6.250000000000000347e-03	3.593820799756961293e+01
6.276238580241841510e-03	3.547388234570653509e+01
6.310594842074203868e-03	3.486812833878147444e+01
6.345139170805553369e-03	3.426160171670223775e+01
6.379872595918046653e-03	3.365432617046737818e+01
6.414796152529245697e-03	3.304480238874198506e+01
6.449910881422969873e-03	3.243010995534265817e+01
6.485217829080314536e-03	3.181473978674378600e+01
6.500000000000000569e-03	3.155789928007247624e+01
6.520718047710817936e-03	3.119689367549857195e+01
6.556412595283852771e-03	3.057718903255358001e+01
6.592302535560133972e-03	2.995697800371621256e+01
6.628388938123421642e-03	2.933628949834364974e+01
6.664672878412403537e-03	2.871515293184119244e+01
6.701155437752738878e-03	2.809359823225068098e+01
6.737837703389294719e-03	2.747165584691648377e+01
6.749999999999999924e-03	2.726611320599520383e+01
6.774720768518517622e-03	2.685928471444190890e+01
6.811805732321055996e-03	2.640955925219387268e+01
6.849093699994488263e-03	2.599329734144208714e+01
6.886585782786267852e-03	2.557639638842658414e+01
6.924283098026841679e-03	2.515887089438306035e+01
6.962186769162943822e-03	2.474073563752446958e+01
7.000000000000000146e-03	2.432527242026463909e+01
7.000297925791090434e-03	2.432189582049212717e+01
7.038617703691208219e-03	2.388866885109485949e+01
7.077147244860530068e-03	2.345522669383652925e+01
7.115887697547597368e-03	2.302159184271284431e+01
7.154840216286489571e-03	2.258778717472278785e+01
7.194005961931235898e-03	2.218100986684929765e+01
7.233386101690377108e-03	2.181634422762752124e+01
7.250000000000000368e-03	2.166304599653620144e+01
7.272981809161827363e-03	2.146151061731667653e+01
7.312794264367750846e-03	2.111347647837786212e+01
7.352824653789807006e-03	2.076493705122440403e+01
7.393074170404472130e-03	2.041590493754856084e+01
7.433544013718602905e-03	2.006639297673061861e+01
7.474235389805186473e-03	1.971641424899210548e+01
7.499999999999999722e-03	1.949556769573008808e+01
7.515149511339251805e-03	1.936208448570501517e+01
7.556287597634087257e-03	1.900085630962547256e+01
7.597650874677475477e-03	1.863948092432945813e+01
7.639240575168312550e-03	1.833582422287863523e+01
7.681057938553305202e-03	1.803444230657375513e+01
7.723104211063919547e-03	1.773292805025920060e+01
7.749999999999999944e-03	1.754085601994833965e+01
7.765380645753524984e-03	1.743294659832308824e+01
7.807888502534701160e-03	1.713568545150261357e+01
7.850629048216871061e-03	1.683823438453184096e+01
7.893603556543941913e-03	1.654060813640329286e+01
7.936813308232353731e-03	1.624282170000856595e+01
7.980259591009210285e-03	1.594489032543011575e+01
8.000000000000000167e-03	1.581001319727608667e+01
8.023943699650658984e-03	1.564213876434317108e+01
8.067866936020483271e-03	1.533557320258715784e+01
8.112030609108870222e-03	1.502914311498130928e+01
8.156436035071500806e-03	1.472286915305185850e+01
8.201084537268660962e-03	1.450494711340908438e+01
8.245977446304772474e-03	1.429466529780913575e+01
8.250000000000000389e-03	1.427588021636673687e+01
8.291116100068007116e-03	1.410220066560447272e+01
8.336501843770164483e-03	1.391120130509365360e+01
8.382136029986768377e-03	1.371991361334393922e+01
8.428020018697345364e-03	1.352834432460690195e+01
8.474155177326001681e-03	1.333650030125305364e+01
8.500000000000000611e-03	1.322936880059221565e+01
8.520542880782147610e-03	1.313547695458227871e+01
8.567184511501471644e-03	1.292322654242951252e+01
8.614081459487148845e-03	1.271111132331188820e+01
8.661235122351257365e-03	1.249914627637141429e+01
8.708646905356443035e-03	1.228734661906305448e+01
8.750000000000000833e-03	1.210369791385663518e+01
8.756318221457762632e-03	1.207845106899424259e+01
8.804250491344848065e-03	1.188737624502697088e+01
8.852445143484200668e-03	1.169606913314914998e+01
8.900903614161783869e-03	1.152182782322927324e+01
8.949627347525817081e-03	1.139338663106920535e+01
8.998617795629815924e-03	1.126475484877432365e+01
9.000000000000001055e-03	1.126113311756338931e+01
9.047876418475883989e-03	1.111769100920253983e+01
9.097404684058169391e-03	1.097014972818430323e+01
9.147204068406687358e-03	1.082267223801113154e+01
9.197276055631257302e-03	1.067526845449400064e+01
9.247622137965750416e-03	1.052794845274564040e+01
9.249999999999999542e-03	1.052101256752045622e+01
9.298243815812557572e-03	1.038829360051999373e+01
9.349142597787298350e-03	1.024900937428526326e+01
9.400320000763804154e-03	1.010972728497202233e+01
9.451777549919271326e-03	9.970455737861092516e+00
9.499999999999999764e-03	9.840643616028726726e+00
9.503516778779776825e-03	9.831805983319320319e+00
9.555539229265943083e-03	9.701399031170231169e+00
9.607846451738899507e-03	9.570892054327124754e+00
9.660440005046485104e-03	9.440291243835519097e+00
9.713321456569700904e-03	9.309602898607060695e+00
9.749999999999999986e-03	9.219327028986304740e+00
9.766492382269439942e-03	9.173259999818117905e+00
9.819954366733402856e-03	9.025567786530649173e+00
9.873709003223391650e-03	8.929968239580439615e+00
9.927757893722742241e-03	8.834358192323087167e+00
9.982102648984083129e-03	8.738743216951176507e+00
1.000000000000000021e-02	8.707368143732901800e+00
1.003674488857733867e-02	8.649365127743873671e+00
1.009168624093799600e-02	8.562993072002349493e+00
1.014692834341561489e-02	8.476576778488336572e+00
1.020247284232266537e-02	8.390120709829284706e+00
1.025000000000000043e-02	8.316488699283384634e+00
1.025832139298354408e-02	8.303016156915289159e+00
1.031447565978394453e-02	8.212384248565136602e+00
1.037093731622043373e-02	8.121753659231668365e+00
1.042770804495034113e-02	8.031129857034811081e+00
1.048478953784189559e-02	7.940518399976906672e+00
1.050000000000000065e-02	7.916459257678944539e+00
1.054218349602464161e-02	7.857713813163472949e+00
1.059989162994014189e-02	7.777682971225245545e+00
1.065791565939296255e-02	7.697603673805682334e+00
1.071625731360191167e-02	7.617479933074499776e+00
1.075000000000000087e-02	7.571319567511345383e+00
1.077491833125157443e-02	7.535869448409317606e+00
1.083390046054414323e-02	7.452277785095594353e+00
1.089320545925148362e-02	7.368681301306313713e+00
1.095283509476756463e-02	7.285084941078939558e+00
1.099999999999999936e-02	7.219288309516680435e+00
1.101279114416108852e-02	7.200771105847607600e+00
1.107307539422848139e-02	7.113813167484089206e+00
1.113368964154712489e-02	7.026899968183959011e+00
1.119463569252891234e-02	6.940037469632001965e+00
1.124999999999999958e-02	6.861587866698339866e+00
1.125591536347405469e-02	6.852906921703956655e+00
1.131753048062524546e-02	6.762807989175647627e+00
1.137948288022206170e-02	6.713242406014456876e+00
1.144177440855570146e-02	6.666123568383192755e+00
1.149999999999999981e-02	6.622154340567857567e+00
1.150440692202398495e-02	6.618589965958387999e+00
1.156738228718670602e-02	6.567703222258709062e+00
1.163070238082125098e-02	6.516629387377082416e+00
1.169436908997849994e-02	6.465368441264031318e+00
1.175000000000000003e-02	6.420653385025459237e+00
1.175838431203911523e-02	6.414119937965021556e+00
1.182274995477004993e-02	6.364014955751283509e+00
1.188746793638141910e-02	6.313727985759171268e+00
1.195254018558364502e-02	6.263259044921492880e+00
1.200000000000000025e-02	6.226509011845256403e+00
1.201796864164497020e-02	6.212646876799211348e+00
1.208375525444922542e-02	6.161955639192327361e+00
1.214990198455393779e-02	6.111083014911662836e+00
1.221641080324877872e-02	6.060029066009735566e+00
1.225000000000000047e-02	6.034282123292285860e+00
1.228328369261429652e-02	6.008972366962247236e+00
1.235052264558099758e-02	5.957916006214754923e+00
1.241812966598871207e-02	5.906679741690546770e+00
1.248610676864634998e-02	5.855263681780452423e+00
1.250000000000000069e-02	5.844767637952291039e+00
1.255445597939192776e-02	5.802650363538834455e+00
1.262317933515292451e-02	5.749593526258149012e+00
1.269227888400701817e-02	5.696353235094866463e+00
1.275000000000000092e-02	5.651962106760556104e+00
1.276175668524311135e-02	5.642729492618159703e+00
1.283161480942267632e-02	5.587935041327936503e+00
1.290185533844149905e-02	5.532953978450407817e+00
1.297248036559170599e-02	5.477786526655547661e+00
1.300000000000000114e-02	5.456321172550239851e+00
1.304349199562414990e-02	5.421765006323348679e+00
1.311489234481111495e-02	5.365131101108345568e+00
1.318668354100942935e-02	5.308308217516095162e+00
1.324999999999999963e-02	5.258293828607025766e+00
1.325886772372384705e-02	5.251427663487310937e+00
1.333144704417080217e-02	5.195298557243262394e+00
1.340442366534254706e-02	5.138984629097954837e+00
1.347779976207159544e-02	5.110593257913780718e+00
1.349999999999999985e-02	5.106576893168689679e+00
1.355157752109554907e-02	5.096409136249548943e+00
1.362575914112223140e-02	5.081138014397866165e+00
1.370034683289526357e-02	5.065013374476987629e+00
1.375000000000000007e-02	5.053851137011880823e+00
1.377534281925992324e-02	5.047773823357023737e+00
1.385074933522936584e-02	5.029156713372652909e+00
1.392656862805127967e-02	5.009631292915689649e+00
1.400000000000000029e-02	4.989950021633953625e+00
1.400280295727483401e-02	4.989249214527046838e+00
1.407945459481799513e-02	4.969669550111567524e+00
1.415652582503527934e-02	4.949175591880257130e+00
1.423401894478579753e-02	4.927753474462956085e+00
1.425000000000000051e-02	4.923233922493725601e+00
1.431193626350172471e-02	4.902978276954859105e+00
1.439028010325709567e-02	4.876568746446316993e+00
1.446905279883704473e-02	4.849127300416079756e+00
1.450000000000000074e-02	4.838103012245500878e+00
1.454825669780737511e-02	4.822049676744750712e+00
1.462789416058448561e-02	4.794853554901007620e+00
1.470796756050577261e-02	4.766625251649810657e+00
1.475000000000000096e-02	4.751453045481492055e+00
1.478847928390032186e-02	4.737257460508861762e+00
1.486943173016003726e-02	4.706723067826695583e+00
1.495082731181112887e-02	4.675106032180885052e+00
1.499999999999999944e-02	4.655560746654129112e+00
1.503266845458604492e-02	4.641154276728440387e+00
1.511495759749574563e-02	4.604179386862604417e+00
1.519769719290236208e-02	4.566011649315253607e+00
1.524999999999999967e-02	4.541372054348302711e+00
1.528088970659233388e-02	4.527827427039561314e+00
1.536453761784986778e-02	4.490485434441218615e+00
1.544864341953079874e-02	4.451961552521787269e+00
1.549999999999999989e-02	4.427956173117116201e+00
1.553320961813692974e-02	4.411012433515029585e+00
1.561823873389070125e-02	4.384315018782647400e+00
1.570373330081031166e-02	4.356765904108818255e+00
1.575000000000000011e-02	4.341150054148471327e+00
1.578969586678520901e-02	4.329184621304512426e+00
1.587612899365205277e-02	4.301930854556935913e+00
1.596303525727106598e-02	4.272869115045629052e+00
1.600000000000000033e-02	4.260003788183870377e+00
1.605041724760274818e-02	4.240119948161423125e+00
1.613827756878512959e-02	4.204076039613459770e+00
1.622661883921133058e-02	4.166049992160955284e+00
1.625000000000000056e-02	4.155686167835014544e+00
1.631544369160763119e-02	4.129596521370848983e+00
1.640475477311186675e-02	4.092497979449364998e+00
1.649455474535240634e-02	4.053457792318829078e+00
1.650000000000000078e-02	4.051034428982131175e+00
1.658484628452741583e-02	4.020504909146624506e+00
1.660000000000000017e-02	4.014905201433763615e+00
1.667563208148460305e-02	3.976039029580614503e+00
1.669999999999999957e-02	3.963242244963631311e+00
1.676691484180145922e-02	3.934746177606057049e+00
1.680000000000000243e-02	3.920325252182419451e+00
1.685869728586585417e-02	3.893015407001487738e+00
1.695098214895712774e-02	3.848650974335339647e+00
1.700000000000000122e-02	3.824376862116522613e+00
1.704377218132756971e-02	3.804390367382322502e+00
1.713707014828443759e-02	3.760548012406404794e+00
1.723087883027233161e-02	3.714760650244236295e+00
1.725000000000000144e-02	3.705217982830383505e+00
1.732520102295604519e-02	3.674497722666855370e+00
1.742003953730392532e-02	3.635813408303782079e+00
1.750000000000000167e-02	3.601542135129955913e+00
1.751539719967161457e-02	3.596038989092034566e+00
1.761127685188626155e-02	3.560621191480633385e+00
1.770768135133126212e-02	3.523012771133467336e+00
1.775000000000000189e-02	3.505871459001742796e+00
1.780461357103138229e-02	3.481529987916436752e+00
1.790207639973839110e-02	3.436437709811198449e+00
1.800000000000000211e-02	3.388998793523175568e+00
1.800007274201712373e-02	3.388973265292758885e+00
1.809860551833208236e-02	3.353482454565469340e+00
1.819767766513446725e-02	3.315960687614047941e+00
1.829729213494963452e-02	3.276376683869106632e+00
1.839745189646515428e-02	3.234698770180401528e+00
1.849815993461925712e-02	3.190894876237868605e+00
1.849999999999999908e-02	3.190076819843918443e+00
1.859941925068978388e-02	3.153373271043601100e+00
1.870123286238361063e-02	3.113958625747458964e+00
1.880360380392663913e-02	3.072523473284653139e+00
1.890653512615417253e-02	3.029091401418424034e+00
1.899999999999999953e-02	2.988116132687337778e+00
1.901002989660183565e-02	2.860989865542913346e+00
1.907000000000000015e-02	2.094961840096853045e+00
1.911409119959702960e-02	2.081999587238341665e+00
1.921872213635083398e-02	2.050371143112334149e+00
1.932392582505038439e-02	2.017337790890695093e+00
1.942970540095187784e-02	1.982878317660873968e+00
1.953606401647395296e-02	1.946971245941216511e+00
1.964300484129166691e-02	1.909594830603025484e+00
1.967999999999999958e-02	1.896367692622224821e+00
1.975053106243091633e-02	1.873045182880956672e+00
1.985864588436346903e-02	1.836280915909406675e+00
1.996735252910244660e-02	1.798078058793794121e+00
2.000000000000000042e-02	1.786362469546781240e+00
2.007665423629829970e-02	1.758331915908667664e+00
2.018655426333543224e-02	1.717065732895460828e+00
2.029705588542921740e-02	1.674291143268567428e+00
2.032999999999999738e-02	1.661265333632719443e+00
2.040816239572364882e-02	1.630975747122089370e+00
2.051987710538942522e-02	1.586600756675898394e+00
2.063220334372268400e-02	1.540697799358687670e+00
2.066000000000000128e-02	1.529139596721040828e+00
2.074514445824421349e-02	1.506362283948110337e+00
2.085870381479916144e-02	1.475147408037789765e+00
2.097288479765741995e-02	1.442798035954019564e+00
2.101000000000000090e-02	1.432074590180930196e+00
2.108769080961442680e-02	1.410098428694577244e+00
2.120312527209261208e-02	1.376639970495784571e+00
2.131919162524330974e-02	1.342027075051957175e+00
2.137999999999999970e-02	1.323504225900272946e+00
2.143589332804934564e-02	1.311299264044881063e+00
2.155323385842808706e-02	1.285099093301022233e+00
2.167121671333507166e-02	1.257966732313000824e+00
2.175000000000000197e-02	1.239408640574351184e+00
2.178984540886826429e-02	1.231588965635588728e+00
2.190912348037283783e-02	1.207708644579480461e+00
2.202905448254647083e-02	1.182984225723442195e+00
2.213999999999999996e-02	1.158354815346009925e+00
2.214964198954538083e-02	1.156643369123075749e+00
2.227088959509076690e-02	1.134920797413343951e+00
2.239280091257594973e-02	1.112703476037658845e+00
2.251537957517401461e-02	1.089984570753461668e+00
2.254000000000000101e-02	1.085375437594941150e+00
2.263862923594613108e-02	1.067114644915007737e+00
2.276255356795041720e-02	1.043826068447641031e+00
2.288715626435134515e-02	1.020023196289727041e+00
2.296000000000000124e-02	1.005928190171741843e+00
2.301244103852988568e-02	9.981913434318936407e-01
2.313841162419411762e-02	9.793798283786192549e-01
2.326507177549053812e-02	9.601427947106818683e-01
2.339000000000000107e-02	9.408519836240982759e-01
2.339242526711587250e-02	9.405674848456777593e-01
2.352047589442966477e-02	9.254098695573280686e-01
2.364922747356732607e-02	9.098991762464121447e-01
2.377868384155384582e-02	8.940305069427600948e-01
2.384000000000000008e-02	8.864188568733504248e-01
2.390884885641819321e-02	8.813908057271191421e-01
2.403972639730828087e-02	8.716854137898994992e-01
2.417132036460651473e-02	8.617321688432697524e-01
2.430363468004611768e-02	8.515275764368714917e-01
2.430999999999999828e-02	8.510316816561154241e-01
2.443667328682794584e-02	8.420401484904779243e-01
2.457044014973803342e-02	8.323613377892802312e-01
2.470493925526570309e-02	8.224392264529123420e-01
2.480000000000000260e-02	8.153114111232734329e-01
2.484017461172243618e-02	8.127536671994204376e-01
2.497615024936129455e-02	8.039837224149145589e-01
2.511287022049700154e-02	7.949899363231985872e-01
2.525033859962676208e-02	7.841642547332642321e-01
2.529999999999999957e-02	7.801587834799380561e-01
2.538855948355165856e-02	7.764413786552158969e-01
2.552753699149876154e-02	7.705484116570958664e-01
2.566727526524383712e-02	7.645502776138113354e-01
2.580777846923485580e-02	7.584456004452158062e-01
2.582999999999999879e-02	7.574733354197634716e-01
2.594905079071606682e-02	7.513038500978632683e-01
2.609109643985274216e-02	7.438650410212012121e-01
2.623391964985672536e-02	7.363002980269517384e-01
2.637752467711255294e-02	7.286079962733912341e-01
2.638000000000000067e-02	7.284746465681932737e-01
2.652191580130425566e-02	7.248688516225229028e-01
2.666709732554299259e-02	7.211264072609034903e-01
2.681307357649521939e-02	7.173087456279169105e-01
2.694999999999999826e-02	7.136778782860069281e-01
2.695984890451167543e-02	7.134205072083313892e-01
2.710742768375697109e-02	7.095344376967661626e-01
2.725581431234002164e-02	7.055712406685854532e-01
2.740501321244509167e-02	7.015298807485728094e-01
2.755000000000000157e-02	6.975483674242424215e-01
2.755502883046351964e-02	6.975550191252969379e-01
2.770586563712634440e-02	6.977431975692197641e-01
2.785752812763744521e-02	6.979102862611902269e-01
2.801002082180757691e-02	6.980559269236549236e-01
2.816334826418897055e-02	6.981797566520322462e-01
2.818000000000000019e-02	6.981918401714979350e-01
2.831751502421089167e-02	6.991950775225094228e-01
2.847252569631575012e-02	7.003121349797828410e-01
2.862838490009598363e-02	7.014205413164400493e-01
2.878509728043182267e-02	7.025200870757307703e-01
2.882999999999999799e-02	7.028323804119158691e-01
2.894266750762965884e-02	7.036640855340686729e-01
2.910110027756124609e-02	7.048210735324662579e-01
2.926040031180359921e-02	7.059696012999682191e-01
2.942057235777979091e-02	7.071094601207672525e-01
2.952000000000000110e-02	7.078094893942563637e-01
2.958162118890038383e-02	7.086668168392582512e-01
2.974355160470565015e-02	7.109156221158349220e-01
2.990636843100868275e-02	7.120049766050399187e-01
3.007007652003918646e-02	7.123300750616906596e-01
3.023468075058802218e-02	7.126547962601114117e-01
3.023999999999999952e-02	7.126652536771370672e-01
3.040018602815269810e-02	7.141196192098679951e-01
3.056659728508351326e-02	7.156318091357694033e-01
3.073391948073056490e-02	7.171536167303085296e-01
3.090215760159148450e-02	7.186851093503393573e-01
3.099999999999999978e-02	7.195764056061170200e-01
3.107131666146015561e-02	7.202097522061962076e-01
3.124140170157606658e-02	7.217211376177288251e-01
3.141241779077450641e-02	7.232420749454988584e-01
3.158437002563773549e-02	7.247726305129447155e-01
3.175726353064677737e-02	7.263128711606496868e-01
3.178999999999999881e-02	7.266046551119098584e-01
3.193110345833421321e-02	7.269415918167010382e-01
3.210589498943762499e-02	7.273569895270571850e-01
3.228164333305411776e-02	7.277724500244971972e-01
3.245835372679550107e-02	7.281879493791519886e-01
3.263000000000000622e-02	7.285893954108134674e-01
3.263603143694434466e-02	7.286024771078145612e-01
3.281468175861099873e-02	7.289887235257577203e-01
3.299431001589135659e-02	7.293746818618770389e-01
3.317492156202547088e-02	7.297603241656117623e-01
3.335652177955721054e-02	7.301456220438687916e-01
3.350999999999999812e-02	7.304693342473342899e-01
3.353911608049457010e-02	7.307211111474931631e-01
3.372270990647101285e-02	7.323094844810891235e-01
3.390730872890756337e-02	7.339078988408167525e-01
3.409291804917597563e-02	7.355164239704647944e-01
3.427954339876262968e-02	7.371351301578444870e-01
3.443999999999999839e-02	7.385279632138016526e-01
3.446719033943330956e-02	7.385882851450222830e-01
3.465586446339910531e-02	7.390053861568777194e-01
3.484557139348293253e-02	7.394221731147628818e-01
3.503631678328721077e-02	7.398386157866507773e-01
3.522810631736222192e-02	7.402546834620100658e-01
3.542000000000000010e-02	7.405132161231982035e-01
3.542094571137565512e-02	7.405130308862654109e-01
3.561484071228288723e-02	7.404743080958222645e-01
3.580979709849820003e-02	7.404338794038043403e-01
3.600582068006707298e-02	7.403917190716721164e-01
3.620291729883931553e-02	7.403478010399503484e-01
3.640109282864308071e-02	7.403020989244919470e-01
3.647000000000000242e-02	7.402858452669338618e-01
3.660035317546003752e-02	7.330126470505023972e-01
3.680070427760131352e-02	7.218141328302717374e-01
3.700215210588447129e-02	7.105302454726356576e-01
3.720470266381142171e-02	6.991602533780824080e-01
3.740836198774741966e-02	6.877034180412013864e-01
3.756999999999999923e-02	6.785929270541228853e-01
3.761313614710090625e-02	6.805414842979136125e-01
3.781903124450433640e-02	6.898528893731973310e-01
3.802605341599616523e-02	6.992330343855579500e-01
3.823420883120363239e-02	7.086824906882686070e-01
3.844350369352665664e-02	7.182018349036767280e-01
3.865394424032263937e-02	7.277916489755513751e-01
3.874999999999999972e-02	7.321750472114724184e-01
3.886553674309248946e-02	7.320893198728009033e-01
3.907828750766741133e-02	7.319299544496796761e-01
3.929220287439683101e-02	7.317677485597561260e-01
3.950728921833741164e-02	7.316026650484709348e-01
3.972355294944301951e-02	7.314346663206924282e-01
3.994100051275573798e-02	7.312637143356996994e-01
4.000000000000000083e-02	7.312169786705513541e-01
4.015963838859790136e-02	7.301734214658488487e-01
4.037947309276532920e-02	7.287322100178641460e-01
4.060051117672142107e-02	7.272782608565786511e-01
4.082275922779238925e-02	7.258114510287089205e-01
4.104622386936365719e-02	7.243316563235978611e-01
4.127091176107720166e-02	7.228387512599182552e-01
4.132999999999999868e-02	7.224453140378004345e-01
4.149682959902994961e-02	7.213279323606818227e-01
4.172398411597347950e-02	7.198020449534403564e-01
4.195238208151456233e-02	7.182603522057301459e-01
4.218203030231696543e-02	7.165533702553461559e-01
4.241293562230420700e-02	7.148327587485840962e-01
4.264510492286365667e-02	7.130983960307025749e-01
4.275000000000000328e-02	7.123133787752193857e-01
4.287854512305154520e-02	7.106806369912698207e-01
4.311326317979908423e-02	7.076941423125839847e-01
4.334926608811994625e-02	7.046845556821307310e-01
4.358656088131864642e-02	7.016516766604090627e-01
4.382515463120015275e-02	6.985953028979661195e-01
4.406505444828059948e-02	6.955152301160204553e-01
4.427999999999999992e-02	6.927496100953023372e-01
4.430626748199929105e-02	6.924780236199784555e-01
4.454880092093170540e-02	6.899670940765239013e-01
4.479266199300368373e-02	6.874363940089724956e-01
4.503785796570694555e-02	6.848857490435084072e-01
4.528439614631560306e-02	6.823149831256005715e-01
4.553228388210388278e-02	6.797239185028294273e-01
4.578152856056521419e-02	6.771123757075324656e-01
4.592000000000000248e-02	6.756587684400013893e-01
4.603213760963229678e-02	6.744867076293789010e-01
4.628411849789850624e-02	6.718483663757914837e-01
4.653747873484039010e-02	6.691891074374272108e-01
4.679222587104159975e-02	6.665087452240097132e-01
4.704836749841783544e-02	6.638070923489506336e-01
4.730591125044304041e-02	6.610839596109500116e-01
4.756486480237701736e-02	6.583391559753997146e-01
4.768999999999999628e-02	6.570103423332813719e-01
4.782523587149408589e-02	6.552172747931310770e-01
4.808703221731310679e-02	6.517398589776042250e-01
4.835026164182863739e-02	6.482350228600176623e-01
4.861493198974358582e-02	6.447025242920668697e-01
4.888105114870294754e-02	6.411421187894085216e-01
4.914862704952875638e-02	6.375535595077793660e-01
4.941766766645661751e-02	6.339365972188615306e-01
4.959000000000000213e-02	6.316151591861173253e-01
4.968818101737324661e-02	6.303070538159321057e-01
4.996017516405545228e-02	6.263638400253666028e-01
5.023365821241031898e-02	6.222731842610690345e-01
5.050863831271689558e-02	6.181571380174526453e-01
5.078512365986905669e-02	6.140155293928571956e-01
5.106312249361958516e-02	6.098481851833043033e-01
5.134264309882595467e-02	6.056549308713992108e-01
5.162369380569710453e-02	6.014355906151318543e-01
5.165999999999999759e-02	6.008903062290605890e-01
5.190628299004163004e-02	5.975266735313412569e-01
5.219041907351757575e-02	5.936433221879779953e-01
5.247611052388327646e-02	5.897357573662641572e-01
5.276336585524978723e-02	5.858038140708728969e-01
5.305219362833451385e-02	5.818473260470523600e-01
5.334260245071646700e-02	5.778661257698184395e-01
5.363460097709274454e-02	5.738600444330470562e-01
5.390999999999999959e-02	5.700788631247475369e-01
5.392819790953635312e-02	5.698600586906857890e-01
5.422340199775571579e-02	5.663091610993656877e-01
5.452022203935529693e-02	5.627360130082090794e-01
5.481866688009788546e-02	5.591404617384440057e-01
5.511874541416806467e-02	5.555223534365426596e-01
5.542046658443745139e-02	5.518815330640663985e-01
5.572383938273114262e-02	5.482178443874187179e-01
5.602887285009557072e-02	5.445311299675004157e-01
5.633557607706815573e-02	5.408212311492625046e-01
5.636000000000000038e-02	5.405256686019401791e-01
5.664395820394808878e-02	5.366004199893654736e-01
5.695402842106867675e-02	5.323108720023490559e-01
5.726579596907138692e-02	5.279943228714891745e-01
5.757927013918112680e-02	5.236505861486256963e-01
5.789446027348318230e-02	5.192794739407501359e-01
5.821137576520153678e-02	5.148807968974414839e-01
5.853002605897895949e-02	5.104543641981763580e-01
5.885042065115839854e-02	5.059999835395243561e-01
5.904000000000000220e-02	5.033615896540617474e-01
5.917256909006587962e-02	5.018677790806114203e-01
5.949648097629527121e-02	4.982164148679714688e-01
5.982216596299426425e-02	4.945429580080396015e-01


==> anc/SupplData/pexsec_Si_upper_keV_cm2g_interp.tsv <==
1.193877692764109188e-03	8.408935576176954640e+00
1.199999999999999895e-03	9.400077235748639737e+00
1.200413004333931652e-03	9.512950717991643046e+00
1.206984090336573646e-03	1.130881894091206341e+01
1.213591146602033223e-03	1.311451778421064063e+01
1.219999999999999947e-03	1.486604807283210583e+01
1.220234370032282105e-03	1.494478837027711648e+01
1.226913958607141848e-03	1.718890117801678130e+01
1.233630111390177347e-03	1.944529830640770740e+01
1.240000000000000000e-03	2.158536254134873289e+01
1.240383028534632623e-03	2.170754610125743511e+01
1.247172911289394157e-03	2.387347362708834453e+01
1.253999962004990858e-03	2.605125748569545863e+01
1.260000000000000052e-03	2.796522977635220997e+01
1.260864384139618330e-03	2.829738811829374256e+01
1.267766382265210837e-03	3.094963050498628832e+01
1.274706162073532129e-03	3.361639132221887394e+01
1.280000000000000105e-03	3.565066329409855683e+01
1.281683930382307261e-03	3.787606078199081594e+01
1.288699895141385632e-03	4.714800605600019168e+01
1.295754265438938714e-03	5.647070615321410969e+01
1.302847251507692266e-03	6.584443890660281795e+01
1.309979064731186084e-03	7.526948366999434370e+01
1.317149917650082538e-03	8.474612132641156848e+01
1.324360023968493977e-03	9.427463429643421478e+01
1.331609598560354367e-03	1.038553065466192606e+02
1.338898857475821292e-03	1.134884235979615141e+02
1.346228017947716108e-03	1.231742725344045937e+02
1.353597298397997938e-03	1.329131420113966726e+02
1.361006918444269097e-03	1.427053222644875916e+02
1.368457098906326278e-03	1.525511051179867081e+02
1.375948061812737539e-03	1.624507839936547384e+02
1.383480030407460487e-03	1.724046539194498564e+02
1.391053229156493862e-03	1.824130115383181590e+02
1.398667883754568580e-03	1.924761551170363703e+02
1.406324221131874776e-03	2.025943845551016693e+02
1.414022469460818549e-03	2.127680013936613079e+02
1.421762858162830970e-03	2.229973088245109523e+02
1.429545617915199424e-03	2.332826116991226399e+02
1.437370980657944053e-03	2.436242165377323374e+02
1.445239179600728676e-03	2.540224315384731426e+02
1.453150449229812262e-03	2.644775665865618066e+02
1.461105025315038129e-03	2.749899332635355904e+02
1.469103144916853506e-03	2.855598448565287413e+02
1.477145046393384814e-03	2.961876163676228657e+02
1.485230969407533774e-03	3.068735645232248430e+02
1.493361154934122297e-03	3.176180077835091424e+02
1.500000000000000031e-03	3.263915706857167152e+02
1.501535845267072938e-03	3.318054697354583027e+02
1.509755284026632286e-03	3.607792294258446759e+02
1.518019716166624710e-03	3.899115920854191586e+02
1.520000000000000084e-03	3.968921499538314492e+02
1.526329387981761182e-03	3.985448370617085061e+02
1.534684547114973903e-03	4.007264798719633063e+02
1.540000000000000136e-03	4.021144150848030563e+02
1.543085442564797773e-03	4.133935144686335548e+02
1.551532324692790231e-03	4.442718150703421998e+02
1.560000000000000189e-03	4.752261269184035655e+02
1.560025445230993823e-03	4.752338783533866717e+02
1.568565057289439315e-03	4.778353185866691888e+02
1.577151415363681327e-03	4.804509991584362751e+02
1.580000000000000024e-03	4.813187695712035747e+02
1.585784775342394476e-03	5.032207517279938429e+02
1.594465394514990760e-03	5.360868104727054515e+02
1.600000000000000077e-03	5.570416139702898590e+02
1.603132348829942964e-03	5.636135026775151573e+02
1.603148380153431290e-03	5.636582818921026501e+02
1.611626320601493171e-03	5.873391411087785627e+02
1.620149094999506724e-03	6.111452319738054939e+02
1.628716940443151844e-03	6.350772167505540438e+02
1.637330095281947905e-03	6.591357612046599570e+02
1.645988799125874770e-03	6.833215346225184703e+02
1.654693292852045397e-03	7.076352098299219051e+02
1.663443818611402532e-03	7.320774632107655862e+02
1.672240619835462872e-03	7.566489747258856369e+02
1.673746896018681388e-03	7.608563543901747153e+02
1.681083941243078587e-03	7.795268507727772658e+02
1.689974028847251531e-03	8.021493566151572168e+02
1.698911129961974339e-03	8.248914972085585759e+02
1.707895493209117283e-03	8.477539052182559089e+02
1.716927368525333767e-03	8.707372166552372619e+02
1.726007007169020691e-03	8.938420708939165706e+02
1.735134661727306786e-03	9.170691106899166698e+02
1.735635350030423178e-03	9.183432065781445317e+02
1.744310586123076941e-03	9.381348347939951964e+02
1.753535035622043369e-03	9.591794349673591569e+02
1.762808266839836942e-03	9.803353254425021532e+02
1.772130537749151647e-03	1.001603094756680889e+03
1.781502107686918973e-03	1.022983334559514333e+03
1.790923237361528907e-03	1.044476639629458532e+03
1.800394188860071978e-03	1.066083607890328040e+03
1.802983522175993607e-03	1.071990896380036475e+03
1.809915225655637670e-03	1.090129002297841453e+03
1.819486612614639939e-03	1.115174336529535140e+03
1.829108616004192830e-03	1.140352118172057089e+03
1.838781503499507764e-03	1.165663047647944268e+03
1.848505544191345919e-03	1.191107829083785646e+03
1.858281008593503552e-03	1.216687170329809533e+03
1.861920110509957069e-03	1.226209564961974365e+03
1.868108168650334418e-03	1.254561937943933117e+03
1.877987297744323570e-03	1.299826016990323524e+03
1.879999999999999944e-03	1.309047792830181152e+03
1.887918670703680893e-03	1.314561579216778227e+03
1.897902563809993406e-03	1.321513384128837060e+03
1.899999999999999996e-03	1.322973833179438316e+03
1.907939254805908567e-03	1.361670667148979192e+03
1.918029022902867885e-03	1.410849348320495665e+03
1.920000000000000049e-03	1.420456115624239146e+03
1.928172148788862440e-03	1.460999386906166819e+03
1.938368914636250193e-03	1.511587090902986347e+03
1.939999999999999884e-03	1.519679153112696895e+03
1.948619604109600410e-03	1.563192549164230513e+03
1.958924502373594022e-03	1.615213629683750469e+03
1.959999999999999937e-03	1.620642945644811789e+03
1.969283896100943940e-03	1.748314758448618932e+03
1.979698073480378254e-03	1.891530159659063884e+03
1.979999999999999989e-03	1.895682242542642371e+03
1.990167324224656389e-03	1.905416594051155016e+03
2.000000000000000042e-03	1.914830548022871199e+03
2.000691939578624727e-03	1.921575732966693977e+03
2.011272212327327742e-03	2.024714646609903411e+03
2.020000000000000094e-03	2.109795112912473087e+03
2.021908436804142114e-03	2.120259794038253403e+03
2.032600908898969834e-03	2.178890664432192352e+03
2.040000000000000147e-03	2.219462680662873936e+03
2.043349926066469462e-03	2.223107306097926994e+03
2.054155787334336399e-03	2.234863779537363826e+03
2.060000000000000199e-03	2.241222118708588368e+03
2.065018793311609174e-03	2.292112171620330173e+03
2.075939246197042523e-03	2.402844451404475876e+03
2.080000000000000251e-03	2.444020081294646388e+03
2.086917449787508219e-03	2.546975638233210248e+03
2.097953709486455320e-03	2.711233319709358057e+03
2.100000000000000304e-03	2.741689193760020316e+03
2.109048332312393834e-03	2.753502391342134160e+03
2.120000000000000356e-03	2.767800519414877726e+03
2.120201626907443869e-03	2.765247117681973577e+03
2.131413903545920346e-03	2.623254925461760649e+03
2.139999999999999975e-03	2.514520660562761350e+03
2.142685474142960213e-03	2.555541615145213655e+03
2.154016652263211675e-03	2.728626783086594969e+03
2.160000000000000028e-03	2.820023170724592092e+03
2.165407753129541639e-03	2.929691302408534284e+03
2.176859093631814280e-03	3.161922154682544260e+03
2.180000000000000080e-03	3.225619095896709950e+03
2.188370992335702571e-03	3.157860006747838725e+03
2.199943769491559224e-03	3.064184035303062501e+03
2.200000000000000133e-03	3.063728876836594281e+03
2.211577747043312354e-03	3.415416553055670192e+03
2.220000000000000185e-03	3.671252387072941929e+03
2.223273248637430092e-03	3.580940290488154460e+03
2.235030599631923371e-03	3.256543601995325389e+03
2.240000000000000237e-03	3.119433038233623392e+03
2.246850127105392940e-03	3.533209486035282680e+03
2.258732159866138831e-03	4.250934169499024392e+03
2.259999999999999856e-03	4.327517038531688740e+03
2.270677028461293243e-03	4.347961738791483185e+03
2.279999999999999909e-03	4.365813649492146396e+03
2.282685065186024990e-03	4.424706563132675910e+03
2.294756604092780365e-03	4.689477825314314032e+03
2.299999999999999961e-03	4.804483920493749793e+03
2.306891981000583000e-03	4.714504540337093204e+03
2.319091533504364939e-03	4.555231296202203339e+03
2.320000000000000014e-03	4.543370663945175693e+03
2.331355600984364937e-03	4.449970078422724328e+03
2.340000000000000066e-03	4.378869312319575329e+03
2.343684524615567092e-03	4.574972923075008111e+03
2.356078647377200189e-03	5.234632575078255286e+03
2.360000000000000119e-03	5.443341021515926514e+03
2.368538314062265237e-03	5.595687932515151260e+03
2.379999999999999737e-03	5.800195805465642479e+03
2.381063871287137593e-03	5.825011792204731137e+03
2.393655667501202056e-03	6.118729511300430204e+03
2.399999999999999790e-03	6.266718157165759294e+03
2.406314052996560374e-03	6.283204986565281615e+03
2.419039379917756975e-03	6.316432502095671225e+03
2.419999999999999842e-03	6.318940808475475023e+03
2.431832002271588390e-03	7.103671940210120738e+03
2.439999999999999895e-03	7.645396151742225811e+03
2.444692275936946949e-03	7.509397236734423132e+03
2.457620558674719971e-03	7.134689429930717779e+03
2.459999999999999947e-03	7.065724722204396130e+03
2.470617210137750989e-03	7.497278537166028400e+03
2.480000000000000000e-03	7.878657327592286492e+03
2.483682591880830449e-03	7.890356472554559332e+03
2.496817067370765350e-03	7.932083098184744813e+03
2.500000000000000052e-03	7.942194886685773781e+03
2.510021001996482273e-03	8.193826170087368155e+03
2.520000000000000104e-03	8.444402716780863557e+03
2.523294763079205003e-03	8.491862948611253159e+03
2.536638719882657305e-03	8.684079283504561317e+03
2.540000000000000157e-03	8.732497676506121934e+03
2.550053243623344630e-03	8.991063641870836364e+03
2.560000000000000209e-03	9.246890791906813320e+03
2.563538707480880492e-03	9.478199651627943240e+03
2.577095486608361845e-03	1.036434328978163285e+04
2.580000000000000262e-03	1.055419782969333755e+04
2.590723958142820797e-03	1.035538592769620300e+04
2.600000000000000314e-03	1.018341700539436169e+04
2.604424501215695832e-03	1.095746527248672282e+04
2.618197496963392372e-03	1.336699415980088452e+04
2.620000000000000367e-03	1.368233464314524645e+04
2.632043328537879336e-03	1.374522809782944569e+04
2.639999999999999986e-03	1.378677994576467427e+04
2.645962381117358559e-03	1.430106162562606733e+04
2.659955041916964996e-03	1.550799036099350451e+04
2.660000000000000038e-03	1.551186819402891706e+04
2.674021700199547165e-03	1.534833228023074662e+04
2.680000000000000090e-03	1.527860701817885456e+04
2.688162747286494420e-03	1.527718608382794991e+04
2.700000000000000143e-03	1.527512550809154345e+04
2.702378576568629717e-03	1.530265996049601199e+04
2.716669583517140971e-03	1.546809295761933936e+04
2.720000000000000195e-03	1.550664592889794767e+04
2.731036165694590481e-03	1.570115994748982303e+04
2.740000000000000248e-03	1.585914882523851702e+04
2.745478722765971186e-03	1.641730843892401390e+04
2.759997656509835355e-03	1.789646385447722423e+04
2.759999999999999867e-03	1.789670260383921413e+04
2.774593370829455362e-03	1.799133058127483309e+04
2.779999999999999919e-03	1.802638885459167432e+04
2.789266271764069896e-03	1.887685941291938434e+04
2.799999999999999972e-03	1.986201504812814528e+04
2.804016767500178749e-03	2.006304103632575789e+04
2.818845268382894412e-03	2.080515868274278546e+04
2.820000000000000024e-03	2.086294919823101009e+04
2.833752186927367394e-03	2.223945255165102208e+04
2.840000000000000076e-03	2.286481749843673606e+04
2.848737937830247546e-03	2.293516656667663119e+04
2.860000000000000129e-03	2.302583733997502713e+04
2.863802937981230375e-03	2.327094222800887292e+04
2.878947606474649337e-03	2.424703815534459136e+04
2.879999999999999748e-03	2.431486644980315759e+04
2.894172364621144886e-03	2.523939775422852836e+04
2.899999999999999800e-03	2.561956235502418713e+04
2.909477635959369958e-03	2.618503962007817609e+04
2.919999999999999853e-03	2.681284993745116662e+04
2.924863846267782615e-03	2.738647326093129232e+04
2.939999999999999905e-03	2.917157302160661493e+04
2.940331423576486840e-03	2.920901560093355511e+04
2.955880798179139676e-03	3.096570623295037512e+04
2.959999999999999958e-03	3.143107306827360298e+04
2.971512402644930790e-03	3.237446891827870058e+04
2.980000000000000010e-03	3.306999394187681901e+04
2.987226671830600210e-03	3.381063351953744132e+04
3.000000000000000062e-03	3.511973300578312046e+04
3.003024042892546690e-03	3.559231919182094862e+04
3.018904955298982486e-03	3.807412916993208637e+04
3.020000000000000115e-03	3.824525868666954193e+04
3.034869850842172260e-03	4.059753696521464008e+04
3.040000000000000167e-03	4.140908097851640923e+04
3.050919173650704520e-03	4.272108102442874952e+04
3.060000000000000220e-03	4.381219331628513464e+04
3.067053370201859325e-03	4.514222822135114257e+04
3.080000000000000272e-03	4.758353911836836050e+04
3.083272889334021973e-03	4.834056767190690880e+04
3.099578182259181674e-03	5.211202801119929063e+04
3.100000000000000325e-03	5.220959564688725368e+04
3.115969702575467539e-03	5.562265965270460583e+04
3.120000000000000377e-03	5.648401965658739209e+04
3.132447906279775627e-03	6.011136935063813871e+04
3.139999999999999996e-03	6.231206754275153799e+04
3.149013251780451508e-03	6.552770506637413200e+04
3.160000000000000048e-03	6.944742246670223540e+04
3.165666199910054796e-03	7.176755627344080131e+04
3.180000000000000101e-03	7.763680456958732975e+04
3.182407213938157932e-03	7.885211657199534238e+04
3.199236759584249933e-03	8.734872275001592061e+04
3.200000000000000153e-03	8.773405420032065012e+04
3.216155305030685661e-03	9.768517560076444352e+04
3.220000000000000206e-03	1.000533776442823582e+05
3.233163320935709701e-03	1.098354143239700497e+05
3.240000000000000258e-03	1.149159442070271471e+05
3.250261280446561322e-03	1.268117086708791903e+05
3.262320953104887959e-03	1.407923250473362277e+05
3.267449659212618047e-03	1.479603739050766162e+05
3.284728935398639835e-03	1.721104603647222684e+05
3.298148761009640165e-03	1.908664513732576743e+05
3.302099589698065732e-03	1.975531376314604131e+05
3.319562105346398999e-03	2.271080418371125998e+05
3.320000000000000034e-03	2.278491684193287801e+05
3.337116968134630837e-03	2.654731440823038574e+05
3.340000000000000087e-03	2.718101962918465724e+05
3.354764666422767327e-03	3.052879033504338004e+05
3.360000000000000139e-03	3.171586059341591317e+05
3.372505691153411447e-03	3.447360121164642042e+05
3.379999999999999758e-03	3.612623757202568231e+05
3.390340535865419246e-03	3.814164563585384167e+05
3.399999999999999811e-03	4.002431034128714819e+05
3.408269696707640160e-03	4.120477866285165073e+05
3.419999999999999863e-03	4.287923565063706483e+05
3.426293672452702423e-03	4.343395226075168466e+05
3.439999999999999915e-03	4.464201124559648451e+05
3.444412964510899528e-03	4.483549885576029192e+05
3.459999999999999968e-03	4.551891659883879474e+05
3.462628076944132202e-03	4.555946110234744847e+05
3.480000000000000020e-03	4.582746543032701011e+05
3.480939516479947520e-03	4.583125153886523331e+05
3.499347792525610550e-03	4.590543409191030078e+05
3.500000000000000073e-03	4.590806238884833292e+05
3.517853417182293524e-03	4.593712071716450155e+05
3.520000000000000125e-03	4.594061450816472643e+05
3.536456905259312711e-03	4.602863377012453857e+05
3.540000000000000178e-03	4.604758390559746185e+05
3.555158774288464177e-03	4.618605342850656598e+05
3.560000000000000230e-03	4.623027614742928417e+05
3.573959544538400299e-03	4.640068093221044983e+05
3.580000000000000283e-03	4.647441704230220057e+05
3.592859739029118180e-03	4.668165224878824665e+05
3.600000000000000335e-03	4.679671783863533055e+05
3.611859883546500102e-03	4.702562096255245851e+05
3.620000000000000388e-03	4.718273026956630056e+05
3.630960506656957191e-03	4.742976283698474872e+05
3.640000000000000006e-03	4.763349878812131938e+05
3.650162139722111249e-03	4.787978497259179712e+05
3.660000000000000059e-03	4.811821203002764378e+05
3.669465316913590215e-03	4.837908093685065396e+05
3.680000000000000111e-03	4.866942211460169055e+05
3.688870575227886067e-03	4.892243106863971916e+05
3.700000000000000164e-03	4.923986754240813316e+05
3.708378454501288189e-03	4.952773450568312546e+05
3.727989497424918659e-03	5.020153077350473613e+05
3.747704249559804385e-03	5.087889028269778937e+05
3.767523259352070688e-03	5.155983187677578535e+05
3.787447078148189518e-03	5.224437449890237185e+05
3.799999999999999992e-03	5.267566782312504947e+05
3.799999999999999992e-03	5.267566782312504947e+05
3.807476260210334792e-03	5.298828003711961210e+05
3.827611362731776767e-03	5.383020886264847359e+05
3.847852945852397837e-03	5.467659006609362550e+05
3.868201572674272951e-03	5.552744719299538992e+05
3.888657809277329836e-03	5.638280391340999631e+05
3.899999999999999821e-03	5.685706607839737553e+05
3.899999999999999821e-03	5.685706607839737553e+05
3.909222224735111120e-03	5.737201826206755359e+05
3.929895391130582873e-03	5.852637011148566380e+05
3.950677883572068470e-03	5.968682652761557838e+05
3.971570280209232341e-03	6.085341979327851441e+05
3.992573162249186437e-03	6.202618236201795517e+05
4.000000000000000083e-03	6.244088341598218540e+05
4.000000000000000083e-03	6.244088341598218540e+05
4.013687113972631837e-03	6.397044744531869655e+05
4.034912722750127849e-03	6.634245426514534047e+05
4.056250579058431373e-03	6.872700498471946921e+05
4.077701276496915189e-03	7.112416594003054779e+05
4.099265411804102477e-03	7.353400381787478691e+05
4.120943584874238626e-03	7.595658565770700807e+05
4.142736398773994889e-03	7.839197885350739816e+05
4.164644459759256172e-03	8.084025115565751912e+05
4.186668377291961722e-03	8.330147067282230128e+05
4.200000000000000608e-03	8.479130779901824426e+05
4.200000000000000608e-03	8.479130779901824426e+05
4.200000000000000608e-03	8.479130779901824426e+05
4.208808764057077670e-03	8.636847613090800587e+05
4.219999999999999793e-03	8.837221499932537554e+05
4.219999999999999793e-03	8.837221499932537554e+05
4.231066235979633744e-03	9.041107506850983482e+05
4.240000000000000713e-03	9.205704527573883533e+05
4.240000000000000713e-03	9.205704527573883533e+05
4.253441412241858871e-03	9.445454246929722140e+05
4.259999999999999898e-03	9.562437458670543274e+05
4.259999999999999898e-03	9.562437458670543274e+05
4.275934915300419123e-03	9.810422189234865364e+05
4.279999999999999950e-03	9.873684460476443637e+05
4.279999999999999950e-03	9.873684460476443637e+05
4.298547370903708573e-03	1.007959923588339123e+06
4.300000000000000003e-03	1.009572647007013205e+06
4.300000000000000003e-03	1.009572647007013205e+06
4.300000000000000003e-03	1.009572647007013205e+06
4.320000000000000055e-03	1.022540401704737102e+06
4.320000000000000055e-03	1.022540401704737102e+06
4.321279408109277194e-03	1.022794907684749574e+06
4.340000000000000108e-03	1.026518897357015638e+06
4.340000000000000108e-03	1.026518897357015638e+06
4.344131659301317741e-03	1.026672990387008060e+06
4.360000000000000160e-03	1.027264810893222690e+06
4.360000000000000160e-03	1.027264810893222690e+06
4.367104760208279264e-03	1.026704247285399470e+06
4.380000000000000213e-03	1.025686816446147743e+06
4.380000000000000213e-03	1.025686816446147743e+06
4.390199349920523991e-03	1.024462194993076962e+06
4.400000000000000265e-03	1.023285444863422541e+06
4.400000000000000265e-03	1.023285444863422541e+06
4.400000000000000265e-03	1.023285444863422541e+06
4.413416070908124725e-03	1.021244297126536840e+06
4.420000000000000318e-03	1.020242605047109886e+06
4.420000000000000318e-03	1.020242605047109886e+06
4.436755569038732493e-03	1.016501893523651059e+06
4.440000000000000370e-03	1.015777568360129138e+06
4.440000000000000370e-03	1.015777568360129138e+06
4.460000000000000422e-03	1.010454339436625596e+06
4.460000000000000422e-03	1.010454339436625596e+06
4.460218493595541345e-03	1.010380305510418839e+06
4.480000000000000475e-03	1.003677580051668221e+06
4.480000000000000475e-03	1.003677580051668221e+06
4.483805497295365906e-03	1.002070822466683923e+06
4.500000000000000527e-03	9.952331773348875577e+05
4.500000000000000527e-03	9.952331773348875577e+05
4.500000000000000527e-03	9.952331773348875577e+05
4.507517236306776177e-03	9.916463960059710080e+05
4.519999999999999712e-03	9.856903581855589291e+05
4.519999999999999712e-03	9.856903581855589291e+05
4.531354370268365038e-03	9.794173850360969082e+05
4.539999999999999765e-03	9.746409155459449394e+05
4.539999999999999765e-03	9.746409155459449394e+05
4.555317562307092949e-03	9.651624861229950329e+05
4.559999999999999817e-03	9.622650175630645826e+05
4.559999999999999817e-03	9.622650175630645826e+05
4.579407479056754084e-03	9.499204656220021425e+05
4.579999999999999870e-03	9.495435797040178441e+05
4.579999999999999870e-03	9.495435797040178441e+05
4.599999999999999922e-03	9.364739908362400020e+05
4.599999999999999922e-03	9.364739908362400020e+05
4.599999999999999922e-03	9.364739908362400020e+05
4.603624790676491031e-03	9.345255803651635069e+05
4.627970170869459554e-03	9.214393643808965571e+05
4.652444296901562734e-03	9.082839444719164167e+05
4.677047849620290937e-03	8.950589546666404931e+05
4.701781513473678002e-03	8.817640270581096411e+05
4.726645976529314681e-03	8.683987917937672464e+05
4.751641930493503453e-03	8.549628770651634550e+05
4.768583115115384088e-03	8.458565908115069615e+05
4.768583115115384088e-03	8.458565908115069615e+05
4.776770070730517424e-03	8.463798200317317387e+05
4.802031096281914740e-03	8.479942549111519475e+05
4.827425709886004786e-03	8.496172274174907943e+05
4.852954617997392445e-03	8.512487827003386337e+05
4.878618530806625581e-03	8.528889661480502691e+05
4.904418162259972618e-03	8.545378233890092233e+05
4.930354230079255634e-03	8.561954002928946866e+05
4.956427455781833510e-03	8.578617429719592910e+05
4.982638564700664005e-03	8.595368977823110763e+05
5.008988286004506345e-03	8.612209113252041861e+05
5.035477352718169784e-03	8.629138304483338725e+05
5.062106501742930434e-03	8.646157022471402306e+05
5.088876473877022681e-03	8.663265740661189193e+05
5.114158769436895867e-03	8.679423683140848298e+05
5.115788013836246838e-03	8.684699955408438109e+05
5.142841870274701688e-03	8.772313276353062829e+05
5.170038795805584689e-03	8.860389923416854581e+05
5.197379547022141361e-03	8.948932346810454037e+05
5.224864884518730899e-03	9.037943009702016134e+05
5.252495572911954243e-03	9.127424388285640161e+05
5.280272380861941728e-03	9.217378971850305097e+05
5.308196081093737896e-03	9.307809262849128572e+05
5.336267450418791247e-03	9.398717776968952967e+05
5.357448780272348367e-03	9.467313049318215344e+05
5.364487269756563689e-03	9.494184490231511882e+05
5.392856324156275298e-03	9.602491445975003298e+05
5.421375402818709791e-03	9.711371162126869895e+05
5.450045299118188268e-03	9.820826667619843502e+05
5.478866810624653978e-03	9.930861007404642878e+05
5.507840739125828208e-03	1.004147724253455526e+06
5.536967890649537039e-03	1.015267845025067683e+06
5.566249075486130043e-03	1.026446772406750591e+06
5.595685108211020421e-03	1.037684817385899019e+06
5.625276807707338747e-03	1.048982292594501749e+06
5.655024997188740250e-03	1.060339512317849090e+06
5.678220398418906689e-03	1.069195018247273751e+06
5.684930504222268470e-03	1.071761291601944715e+06
5.714994160751394117e-03	1.083259107427146984e+06
5.745216803119179705e-03	1.094817727229734883e+06
5.775599272091507495e-03	1.106437472559791757e+06
5.806142412880493063e-03	1.118118666667859070e+06
5.836847075167995134e-03	1.129861634513926227e+06
5.867714113129243389e-03	1.141666702776468825e+06
5.898744385456624988e-03	1.153534199861543952e+06
5.929938755383539623e-03	1.165464455911915516e+06
5.961298090708429774e-03	1.177457802816242678e+06
5.992823263818940205e-03	1.189514574218321126e+06
6.024515151716150312e-03	1.201635105526349274e+06
6.039850077424356242e-03	1.207499932757704053e+06
6.056374636038997297e-03	1.174361144252288621e+06
6.088402603088795620e-03	1.110131408918765839e+06
6.120599943853891750e-03	1.045562007040403783e+06
6.152967554034446430e-03	9.806511423563228454e+05
6.185506334067376530e-03	9.153970091064269654e+05
6.218217189151367154e-03	8.497977919812436448e+05
6.250000000000000347e-03	7.860596994014343945e+05
6.250000000000000347e-03	7.860596994014343945e+05
6.251101029272070238e-03	7.859988466447248356e+05
6.284158769227441051e-03	7.841717793197196443e+05
6.317391328653149292e-03	7.823350499021920841e+05
6.350799632048183610e-03	7.804886072960329475e+05
6.384384608800568878e-03	7.786324001349208411e+05
6.418147193213219644e-03	7.767663767808935372e+05
6.452088324529921953e-03	7.748904853229119908e+05
6.486208946961492978e-03	7.730046735754143447e+05
6.500000000000000569e-03	7.722424562424058095e+05
6.500000000000000569e-03	7.722424562424058095e+05
6.520510009712005700e-03	7.710642604483020259e+05
6.554992467005215685e-03	7.690834185704240808e+05
6.589657278111125775e-03	7.670921013930127956e+05
6.624505407372633173e-03	7.650902535194712691e+05
6.659537824232383829e-03	7.630778192602476338e+05
6.694755503259732649e-03	7.610547426312867319e+05
6.730159424177849410e-03	7.590209673524728278e+05
6.749999999999999924e-03	7.578812271322342567e+05
6.749999999999999924e-03	7.578812271322342567e+05
6.765750571891002499e-03	7.571546531145509798e+05
6.801529936511913760e-03	7.555041507148493547e+05
6.837498513389324989e-03	7.538449199521174887e+05
6.873657303135711008e-03	7.521769146680932026e+05
6.910007311655067333e-03	7.505000884604163002e+05
6.946549550170928559e-03	7.488143946813365910e+05
6.983285035254489098e-03	7.471197864364159759e+05
7.000000000000000146e-03	7.463487249680055538e+05
7.000000000000000146e-03	7.463487249680055538e+05
7.020214788852881770e-03	7.451874881114856107e+05
7.057339838317604717e-03	7.430548427471283358e+05
7.094661216433126132e-03	7.409109192998309154e+05
7.132179961445573105e-03	7.387556581276315264e+05
7.169897117091638197e-03	7.365889992731629172e+05
7.207813732627635188e-03	7.344108824619839434e+05
7.245930862858644163e-03	7.322212471009049332e+05
7.250000000000000368e-03	7.319874958578340011e+05
7.250000000000000368e-03	7.319874958578340011e+05
7.284249568167886456e-03	7.305268031988164876e+05
7.322770914546215815e-03	7.288839256129012210e+05
7.361495973621770897e-03	7.272323599863096606e+05
7.400425822689783023e-03	7.255720603740178049e+05
7.439561544742571281e-03	7.239029805880292552e+05
7.478904228499631303e-03	7.222250741960919695e+05
7.499999999999999722e-03	7.213253712154339300e+05
7.499999999999999722e-03	7.213253712154339300e+05
7.518454968437937418e-03	7.203616038337677019e+05
7.558214864822420005e-03	7.182852366287704790e+05
7.598185023736523519e-03	7.161978889570054598e+05
7.638366557113009103e-03	7.140995027503955644e+05
7.678760582764879508e-03	7.119900196337823290e+05
7.719368224416466202e-03	7.098693809233016800e+05
7.749999999999999944e-03	7.082697083880053833e+05
7.749999999999999944e-03	7.082697083880053833e+05
7.760190611734726386e-03	7.077818760216879891e+05
7.801228880360615466e-03	7.058173427616175031e+05
7.842484171940717133e-03	7.038424204469881952e+05
7.883957634158982736e-03	7.018570541372930165e+05
7.925650420768695290e-03	6.998611886014810298e+05
7.967563691624511557e-03	6.978547683164242189e+05
8.000000000000000167e-03	6.963020174628623063e+05
8.000000000000000167e-03	6.963020174628623063e+05
8.009698612714765201e-03	6.957533229203718947e+05
8.052056356193893968e-03	6.933569531133968849e+05
8.094638100415038617e-03	6.909479105677249609e+05
8.137445029962860413e-03	6.885261282660248689e+05
8.180478335686438424e-03	6.860915388365591643e+05
8.223739214732430497e-03	6.836440745513077127e+05
8.250000000000000389e-03	6.821583827331478242e+05
8.250000000000000389e-03	6.821583827331478242e+05
8.267228870578399030e-03	6.815435622443526518e+05
8.310948513066233889e-03	6.799834058869171422e+05
8.354899358435856349e-03	6.784149989440387581e+05
8.399082629359032326e-03	6.768382977840906242e+05
8.443499554973392038e-03	6.752532585447083693e+05
8.488151370916616201e-03	6.736598371315702097e+05
8.500000000000000611e-03	6.732370131344050169e+05
8.500000000000000611e-03	6.732370131344050169e+05
8.533039319360837330e-03	6.713246938540105475e+05
8.578164649047157267e-03	6.687128350245094625e+05
8.623528615320395427e-03	6.660871638842525426e+05
8.669132480164052149e-03	6.634476073895022273e+05
8.714977512235353579e-03	6.607940921102445573e+05
8.750000000000000833e-03	6.587669868340049870e+05
8.750000000000000833e-03	6.587669868340049870e+05
8.761064986900586257e-03	6.583865735568398377e+05
8.807396186270561797e-03	6.567937109944459517e+05
8.853972399236281071e-03	6.551924248861641390e+05
8.900794921504822169e-03	6.535826706856987439e+05
8.947865055635330703e-03	6.519644036111810710e+05
8.995184111075296349e-03	6.503375786439212970e+05
9.000000000000001055e-03	6.501720088059477275e+05
9.000000000000001055e-03	6.501720088059477275e+05
9.042753404196956016e-03	6.477532546762934653e+05
9.090574258333958962e-03	6.450478119027864886e+05
9.138648003818120383e-03	6.423280619179175701e+05
9.186975978016461222e-03	6.395939290607640287e+05
9.235559525368419731e-03	6.368453372702844208e+05
9.249999999999999542e-03	6.360283740762333618e+05
9.249999999999999542e-03	6.360283740762333618e+05
9.284399997423224346e-03	6.344115609127939679e+05
9.333498752877542395e-03	6.321039004455453251e+05
9.382857157613217272e-03	6.297840363618019037e+05
9.432476584735295308e-03	6.274519041250961600e+05
9.482358414610252140e-03	6.251074388576707570e+05
9.499999999999999764e-03	6.242782775315473555e+05
9.499999999999999764e-03	6.242782775315473555e+05
9.532504034904331833e-03	6.231042101055446547e+05
9.582914840622199990e-03	6.212833381711496040e+05
9.633592234145728697e-03	6.194528369073583744e+05
9.684537625273019132e-03	6.176126553913230309e+05
9.735752431257606310e-03	6.157627424309005728e+05
9.749999999999999986e-03	6.152481107425759546e+05
9.749999999999999986e-03	6.152481107425759546e+05
9.787238076847925780e-03	6.130603557520682225e+05
9.838995994326893077e-03	6.100195531154194614e+05
9.891027623551769399e-03	6.069626697815714870e+05
9.943334411994261476e-03	6.038896207108628005e+05
9.995917814780709912e-03	6.008003204139184672e+05
1.000000000000000021e-02	6.005604900617187377e+05
1.000000000000000021e-02	6.005604900617187377e+05
1.004877929473262793e-02	5.982678443717585178e+05
1.010192032240737198e-02	5.957701955491102999e+05
1.015534237613906036e-02	5.932593383932594443e+05
1.020904694207970358e-02	5.907352030544874724e+05
1.025000000000000043e-02	5.888103935170330806e+05
1.025000000000000043e-02	5.888103935170330806e+05
1.026303551424052711e-02	5.881296444022072246e+05
1.031730959453354933e-02	5.852953080319092842e+05
1.037187069281335534e-02	5.824459828213677974e+05
1.042672032691911721e-02	5.795815895049972460e+05
1.048186002271680670e-02	5.767020483980306890e+05
1.050000000000000065e-02	5.757547306896043010e+05
1.050000000000000065e-02	5.757547306896043010e+05
1.053729131414162662e-02	5.743103709789240966e+05
1.059301574324070586e-02	5.721520635514707537e+05
1.064903486021599906e-02	5.699823423322156304e+05
1.070535022346740667e-02	5.678011469615257811e+05
1.075000000000000087e-02	5.660717807592613390e+05
1.075000000000000087e-02	5.660717807592613390e+05
1.076196339963611352e-02	5.655563533899290487e+05
1.081887596364818245e-02	5.631043502768551698e+05
1.087608949875838206e-02	5.606393802190938732e+05
1.093360559659421749e-02	5.581613746434634086e+05
1.099142585720019535e-02	5.556702646141465520e+05
1.099999999999999936e-02	5.553008589266325580e+05
1.099999999999999936e-02	5.553008589266325580e+05
1.104955188908235408e-02	5.529503365786649520e+05
1.110798530925300245e-02	5.501785136971797328e+05
1.116672774327571657e-02	5.473920325659575174e+05
1.122578082531055024e-02	5.445908156676763901e+05
1.124999999999999958e-02	5.434419651917184237e+05
1.124999999999999958e-02	5.434419651917184237e+05
1.128514619815948819e-02	5.416218327708011493e+05
1.134482551331215082e-02	5.385311924723945558e+05
1.140482043099176092e-02	5.354242079199433792e+05
1.146513262020130465e-02	5.323007926800179994e+05
1.149999999999999981e-02	5.304950995545182377e+05
1.149999999999999981e-02	5.304950995545182377e+05
1.152576375876995969e-02	5.290487388795466395e+05
1.158671553339978011e-02	5.256269458608551649e+05
1.164798963971262410e-02	5.221870573509433889e+05
1.170958778229732634e-02	5.187289776553018601e+05
1.175000000000000003e-02	5.164602620150324656e+05
1.175000000000000003e-02	5.164602620150324656e+05
1.177151167475709234e-02	5.152938017853242927e+05
1.183376303975719641e-02	5.119182514231317909e+05
1.189634360907288607e-02	5.085248501150731463e+05
1.195925512363758304e-02	5.051135034598699422e+05
1.200000000000000025e-02	5.029041321125522372e+05
1.200000000000000025e-02	5.029041321125522372e+05
1.202249933359129420e-02	5.016880331398637500e+05
1.208607799832930006e-02	4.982515780751364073e+05
1.214999288655109304e-02	4.947969499817916076e+05
1.221424577630961239e-02	4.913240527552784188e+05
1.225000000000000047e-02	4.893915210861635860e+05
1.225000000000000047e-02	4.893915210861635860e+05
1.227883845506067863e-02	4.878453399543404230e+05
1.234377271971272109e-02	4.843638727744047064e+05
1.240905037667676923e-02	4.808639945279774256e+05
1.247467324191672139e-02	4.773456078516904963e+05
1.250000000000000069e-02	4.759877072500035283e+05
1.250000000000000069e-02	4.759877072500035283e+05
1.254064314099984784e-02	4.737467088336886372e+05
1.260696190914757132e-02	4.700899970064319205e+05
1.267363139128652866e-02	4.664139473652268061e+05
1.274065344209989077e-02	4.627184576457810472e+05
1.275000000000000092e-02	4.622031032480433933e+05
1.275000000000000092e-02	4.622031032480433933e+05
1.280802992607897942e-02	4.589226123337924364e+05
1.287576271757510937e-02	4.550936085401722812e+05
1.294385370085173424e-02	4.512443557998297620e+05
1.300000000000000114e-02	4.480703482373519801e+05
1.300000000000000114e-02	4.480703482373519801e+05
1.301230477013687152e-02	4.473592178268822609e+05
1.308111782967580350e-02	4.433823000355479307e+05
1.315029479378405225e-02	4.393843510828939034e+05
1.321983758690061309e-02	4.353652597496875678e+05
1.324999999999999963e-02	4.336220813749975059e+05
1.324999999999999963e-02	4.336220813749975059e+05
1.328974814364150200e-02	4.313733484755989630e+05
1.336002840885359630e-02	4.273972748761296971e+05
1.343068033766871804e-02	4.234001745796862524e+05
1.349999999999999985e-02	4.194784466452830820e+05
1.349999999999999985e-02	4.194784466452830820e+05
1.350170589555800896e-02	4.193803773788393009e+05
1.357310705838663673e-02	4.152756362480230164e+05
1.364488581246874228e-02	4.111491879868550459e+05
1.371704415462271856e-02	4.070009178013702622e+05
1.375000000000000007e-02	4.051063378160886932e+05
1.375000000000000007e-02	4.051063378160886932e+05
1.378958409222674417e-02	4.027997024968516198e+05
1.386250764327462068e-02	3.985503177316864603e+05
1.393581683643191696e-02	3.942784609162573470e+05
1.400000000000000029e-02	3.905383940444828477e+05
1.400000000000000029e-02	3.905383940444828477e+05
1.400951371109242054e-02	3.900014023040645407e+05
1.408360031743485959e-02	3.858196592077024980e+05
1.415807871647992676e-02	3.816158017709717387e+05
1.423295098014761527e-02	3.773897130464568618e+05
1.425000000000000051e-02	3.764273984718370484e+05
1.425000000000000051e-02	3.764273984718370484e+05
1.430821919131489151e-02	3.729689883717249031e+05
1.438388544387360531e-02	3.684741658539865166e+05
1.445995184278874024e-02	3.639555733358527650e+05
1.450000000000000074e-02	3.615765820056369412e+05
1.450000000000000074e-02	3.615765820056369412e+05
1.453642050415698654e-02	3.594923340846492210e+05
1.461329355526559508e-02	3.550930952311044675e+05
1.469057313465157825e-02	3.506705918529038318e+05
1.475000000000000096e-02	3.472697514905798016e+05
1.475000000000000096e-02	3.472697514905798016e+05
1.476826139216118675e-02	3.462215220590526005e+05
1.484636048900970888e-02	3.417385247514147195e+05
1.492487259784159616e-02	3.372318199787207996e+05
1.499999999999999944e-02	3.329194020994310267e+05
1.499999999999999944e-02	3.329194020994310267e+05
1.500379990279093051e-02	3.326910295837014564e+05
1.508314459954215869e-02	3.279224475952034118e+05
1.516290889539117191e-02	3.231286478822446661e+05
1.524309500930671503e-02	3.183094970857626176e+05
1.524999999999999967e-02	3.178945101288651349e+05
1.524999999999999967e-02	3.178945101288651349e+05
1.532370517199213751e-02	3.136637302487776615e+05
1.540474162594743061e-02	3.090121245380649343e+05
1.548620662553160110e-02	3.043359197093344992e+05
1.549999999999999989e-02	3.035441607377165928e+05
1.549999999999999989e-02	3.035441607377165928e+05
1.556810243702540231e-02	2.994630886668345775e+05
1.565043133869436706e-02	2.945294886973903049e+05
1.573319562085221876e-02	2.895697983377777855e+05
1.575000000000000011e-02	2.885627876432421035e+05
1.575000000000000011e-02	2.885627876432421035e+05
1.581639758592455133e-02	2.847861479960330762e+05
1.590003954851288218e-02	2.800286624988884432e+05
1.598412383545905202e-02	2.752460179589340696e+05
1.600000000000000033e-02	2.743429948803677689e+05
1.600000000000000033e-02	2.743429948803677689e+05
1.606865278590997523e-02	2.702767459549317136e+05
1.615362875138266416e-02	2.652436883198880823e+05
1.623905409582970458e-02	2.601840143320286006e+05
1.625000000000000056e-02	2.595356972902590642e+05
1.625000000000000056e-02	2.595356972902590642e+05
1.632493119570496004e-02	2.553519351067738316e+05
1.641126244002973425e-02	2.505316544231265143e+05
1.649805023045918667e-02	2.456858826164589263e+05
1.650000000000000078e-02	2.455770177839332609e+05
1.650000000000000078e-02	2.455770177839332609e+05
1.658529698134919572e-02	2.413007606497537927e+05
1.660000000000000017e-02	2.405636432582006382e+05
1.660000000000000017e-02	2.405636432582006382e+05
1.667300511982345787e-02	2.363158595372179698e+05
1.669999999999999957e-02	2.347451695247765747e+05
1.669999999999999957e-02	2.347451695247765747e+05
1.676117708584107940e-02	2.315796258409553848e+05
1.680000000000000243e-02	2.295707751575057337e+05
1.680000000000000243e-02	2.295707751575057337e+05
1.684981533226438677e-02	2.269345999144289235e+05
1.693892232492722610e-02	2.222191511285789311e+05
1.700000000000000122e-02	2.189869844920701871e+05
1.700000000000000122e-02	2.189869844920701871e+05
1.702850054270350910e-02	2.175569052328905382e+05
1.711855247757618909e-02	2.130383455110587820e+05
1.720908063470661178e-02	2.084958902592140366e+05
1.725000000000000144e-02	2.064426684587158379e+05
1.725000000000000144e-02	2.064426684587158379e+05
1.730008753250415754e-02	2.039904461978453328e+05
1.739157570269635536e-02	1.995113010626163159e+05
1.748354769039926412e-02	1.950084688338003471e+05
1.750000000000000167e-02	1.942029845580014808e+05
1.750000000000000167e-02	1.942029845580014808e+05
1.757600605418831521e-02	1.908192094483301917e+05
1.766895336616944659e-02	1.866812127564697876e+05
1.775000000000000189e-02	1.830730319976185565e+05
1.775000000000000189e-02	1.830730319976185565e+05
1.776239221205071911e-02	1.825019184435813804e+05
1.785632519121416878e-02	1.781728771592827688e+05
1.795075491678820023e-02	1.738209425766092318e+05
1.800000000000000211e-02	1.715514095524127479e+05
1.800000000000000211e-02	1.715514095524127479e+05
1.804568401572020572e-02	1.697799972880503337e+05
1.814111512884971841e-02	1.660796254723428865e+05
1.823705091098181200e-02	1.623596849552741041e+05
1.833349403096098951e-02	1.586200722515481175e+05
1.843044717174544336e-02	1.548606833286061883e+05
1.849999999999999908e-02	1.521637502536811226e+05
1.849999999999999908e-02	1.521637502536811226e+05
1.852791303048163807e-02	1.511931700255026226e+05
1.862589431857941333e-02	1.477862056322340795e+05
1.872439376178733350e-02	1.443612241660659492e+05
1.882341410026860604e-02	1.409181303471885622e+05
1.892295808867721155e-02	1.374568283919251699e+05
1.899999999999999953e-02	1.347779592551552632e+05
1.899999999999999953e-02	1.347779592551552632e+05
1.902302849623463410e-02	1.212902683696172171e+05
1.907000000000000015e-02	9.377926127818103123e+04
1.907000000000000015e-02	9.377926127818103123e+04
1.912362810680681008e-02	9.253708719884819584e+04
1.922475971898164257e-02	9.019460161200353468e+04
1.932642614614680024e-02	8.783972824274816958e+04
1.942863021656804010e-02	8.547240158068799064e+04
1.953137477346782863e-02	8.309255576899043808e+04
1.963466267510446603e-02	8.070012460255181941e+04
1.967999999999999958e-02	7.964998777757682547e+04
1.967999999999999958e-02	7.964998777757682547e+04
1.973849679485162670e-02	7.837522110805481498e+04
1.984288002127822942e-02	7.610049377909071336e+04
1.994781525822886953e-02	7.381373699417004536e+04
2.000000000000000042e-02	7.267652307268626464e+04
2.000000000000000042e-02	7.267652307268626464e+04
2.005330542490452173e-02	7.151254977147515456e+04
2.015935345594383615e-02	6.919689283792917558e+04
2.026596230150468775e-02	6.686899000012167380e+04
2.032999999999999738e-02	6.547066756946744135e+04
2.032999999999999738e-02	6.547066756946744135e+04
2.037313492734633275e-02	6.455187154415703844e+04
2.048087431491183233e-02	6.225696745704099885e+04
2.058918346141107650e-02	5.994992721308143518e+04
2.066000000000000128e-02	5.844149870317986642e+04
2.066000000000000128e-02	5.844149870317986642e+04
2.069806537990407161e-02	5.785308768491604860e+04
2.080752309938486283e-02	5.616110067890588107e+04
2.091755966486570292e-02	5.446016592654022679e+04
2.101000000000000090e-02	5.303123202749343181e+04
2.101000000000000090e-02	5.303123202749343181e+04
2.102817813746181083e-02	5.275712930119786324e+04
2.113938159447654661e-02	5.108032545893030328e+04
2.125117312948696102e-02	4.939465416353512410e+04
2.136355585242992461e-02	4.770006852119955147e+04
2.137999999999999970e-02	4.745211211257222749e+04
2.137999999999999970e-02	4.745211211257222749e+04
2.147653288968856544e-02	4.660558169954761252e+04
2.159010738417933492e-02	4.560960753943996679e+04
2.170428249543934068e-02	4.460836636242884560e+04
2.181906139971433872e-02	4.360183031491284055e+04
2.193444729004699958e-02	4.258997139599258662e+04
2.205044337636583029e-02	4.157276145669093239e+04
2.216705288557437731e-02	4.055017219917073817e+04
2.228427906164109559e-02	3.952217517594674428e+04
2.240212516568949527e-02	3.848874178909506736e+04
2.252059447608891624e-02	3.744984328945715242e+04
2.263969028854575030e-02	3.640545077583981038e+04
2.275941591619505544e-02	3.535553519421185774e+04
2.287977468969280836e-02	3.430006733689505927e+04
2.300076995730846244e-02	3.323901784175251669e+04
2.312240508501820641e-02	3.217235719137080014e+04
2.315101429009753381e-02	3.192147314272952644e+04
2.324468345659849028e-02	3.159009660022951721e+04
2.336760847372025551e-02	3.115522065671240125e+04
2.349118355604348091e-02	3.071804495579478680e+04
2.361541214131240504e-02	3.027855733565392075e+04
2.374029768545105751e-02	2.983674557015180471e+04
2.386584366265951523e-02	2.939259736849465844e+04
2.393266904415795870e-02	2.915618698181771106e+04
2.399205356551043986e-02	2.899772657177280416e+04
2.411893090504629855e-02	2.865916974264683813e+04
2.424647921087706021e-02	2.831882252114597213e+04
2.437470203127830790e-02	2.797667543912613110e+04
2.446961885900954606e-02	2.772340136871341383e+04
2.450360293329004527e-02	2.776127175893185631e+04
2.463318550281581865e-02	2.790567299914058094e+04
2.475100822031370273e-02	2.803696956621530990e+04
2.476345334472259546e-02	2.797028658257667848e+04
2.489441008294093066e-02	2.726859925948798991e+04
2.502605936056587557e-02	2.656320119857115424e+04
2.515840483995825452e-02	2.585407277630623867e+04
2.529145020284661108e-02	2.514119426539794222e+04
2.542519915042956366e-02	2.442454583422716678e+04
2.555965540347884465e-02	2.370410754629891744e+04
2.569482270244273503e-02	2.297985935968806734e+04
2.583070480755015469e-02	2.225178112648164824e+04
2.596730549891530446e-02	2.151985259221813612e+04
2.597186058886599355e-02	2.149544568565180089e+04
2.610462857664273134e-02	2.125633084797694028e+04
2.624267786093316748e-02	2.100770440754502852e+04
2.638145719218967095e-02	2.075776315422252810e+04
2.652097043112459224e-02	2.050650013487545948e+04
2.666122145886685654e-02	2.025390835959964534e+04
2.680221417707003700e-02	1.999998080152606053e+04
2.683294015864472887e-02	1.994464338006127218e+04
2.694395250802080963e-02	1.981927879401664541e+04
2.708644039474814025e-02	1.965836935433412145e+04
2.722968180113290171e-02	1.949660897617078081e+04
2.737368071201823350e-02	1.933399315950285381e+04
2.750564612266044248e-02	1.918496659470758095e+04
2.751844113332030731e-02	1.918379261115656846e+04
2.766396709213981425e-02	1.917044013444194934e+04
2.781026263687401759e-02	1.915701704573418829e+04
2.795733183732930505e-02	1.914352297161540628e+04
2.810517878483450097e-02	1.912995753669297119e+04
2.825380759235457048e-02	1.911632036358906407e+04
2.840322239460515985e-02	1.910261107293017267e+04
2.840590717724046296e-02	1.910236473545256740e+04
2.855342734816750799e-02	1.891016074956563170e+04
2.863687699359339714e-02	1.880143423189070381e+04
2.870442663160417684e-02	1.875867524881899590e+04
2.885622444557520150e-02	1.866258709277479284e+04
2.900882501295504526e-02	1.856599079308349610e+04
2.916223257894997797e-02	1.846888366252563355e+04
2.931645141121627315e-02	1.837126299967084924e+04
2.947148579997884571e-02	1.827312608880282278e+04
2.952000000000000110e-02	1.824241655550952783e+04
2.952000000000000110e-02	1.824241655550952783e+04
2.962734005815062174e-02	1.823027112691473667e+04
2.978401852145258835e-02	1.821254310327508938e+04
2.994152554853429446e-02	1.819472132840783524e+04
3.009986552109522942e-02	1.817680530652771631e+04
3.023999999999999952e-02	1.816094921946637260e+04
3.023999999999999952e-02	1.816094921946637260e+04
3.025904284400657979e-02	1.816224464463015829e+04
3.041906194543391243e-02	1.817313024399774440e+04
3.057992727696023580e-02	1.818407340975426996e+04
3.074164331370994596e-02	1.819507444632846455e+04
3.090421455447321664e-02	1.820613365975895795e+04
3.099999999999999978e-02	1.821264964426299412e+04
3.099999999999999978e-02	1.821264964426299412e+04
3.106764552183125666e-02	1.821685302500894613e+04
3.123194076228201499e-02	1.822706205927561678e+04
3.139710484636678428e-02	1.823732508204742044e+04
3.156314236879723123e-02	1.824764237883212991e+04
3.173005794858325262e-02	1.825801423664737740e+04
3.178999999999999881e-02	1.826173893649412275e+04
3.178999999999999881e-02	1.826173893649412275e+04
3.189785622916155999e-02	1.825076442744920860e+04
3.206654187852469445e-02	1.823360044722225211e+04
3.223611958935106159e-02	1.821634569860229021e+04
3.240659407913530632e-02	1.819899970157821372e+04
3.257797009031970087e-02	1.818156197360047008e+04
3.263000000000000622e-02	1.817626786385056039e+04
3.263000000000000622e-02	1.817626786385056039e+04
3.275025239042595598e-02	1.816354155407749204e+04
3.292344577218794116e-02	1.814521249950201673e+04
3.309755505368493222e-02	1.812678651526296380e+04
3.327258507847573321e-02	1.810826308876652547e+04
3.344854071573331866e-02	1.808964170470816316e+04
3.350999999999999812e-02	1.808313746901489867e+04
3.350999999999999812e-02	1.808313746901489867e+04
3.362542686038040574e-02	1.808961907834975864e+04
3.380324843322551204e-02	1.809960436221431155e+04
3.398201038109989469e-02	1.810964245132322685e+04
3.416171767699524575e-02	1.811973362492683373e+04
3.434237532020187333e-02	1.812987816375222246e+04
3.443999999999999839e-02	1.813536012032461076e+04
3.443999999999999839e-02	1.813536012032461076e+04
3.452398833644794440e-02	1.814222751742363107e+04
3.470656177803913695e-02	1.815715583218932443e+04
3.489010072399935380e-02	1.817216309246320452e+04
3.507461028021186672e-02	1.818724971573333823e+04
3.526009557956148732e-02	1.820241612169560176e+04
3.544656178207722386e-02	1.821766273226534395e+04
3.563401407507597873e-02	1.823298997158912971e+04
3.582245767330671099e-02	1.824839826605655253e+04
3.601189781909559795e-02	1.826388804431207245e+04
3.601652735673493977e-02	1.826426658346047043e+04
3.620233978249187690e-02	1.812918733108524611e+04
3.639378886141435288e-02	1.799001042543200674e+04
3.647000000000000242e-02	1.793460754491485204e+04
3.647000000000000242e-02	1.793460754491485204e+04
3.658625038179894040e-02	1.784452920850067312e+04
3.677972969774663536e-02	1.769460888444303419e+04
3.697423219167265962e-02	1.754389573571920482e+04
3.716976327445601497e-02	1.739238556962916846e+04
3.729202400293749747e-02	1.729765002674342395e+04
3.736632838559016123e-02	1.728472909992736459e+04
3.756393299333421476e-02	1.725036726844411896e+04
3.776258259486516694e-02	1.721582372105446484e+04
3.795016615242916003e-02	1.718320446856016133e+04
3.796228271643072028e-02	1.718858083520840228e+04
3.816303891350312366e-02	1.727766045565435707e+04
3.836485677093362523e-02	1.736721115646107137e+04
3.856774190310787581e-02	1.745723542884600101e+04
3.874999999999999972e-02	1.753810706484584443e+04
3.874999999999999972e-02	1.753810706484584443e+04
3.877169995410217895e-02	1.753584060657281589e+04
3.897673659784036543e-02	1.751442549226950723e+04
3.918285753825179185e-02	1.749289712827203402e+04
3.939006850942987359e-02	1.747125491568127472e+04
3.959837527579174177e-02	1.744949825243093437e+04
3.980778363223844846e-02	1.742762653327082444e+04
4.000000000000000083e-02	1.740755043657156057e+04
4.000000000000000083e-02	1.740755043657156057e+04
4.001829940431635840e-02	1.741784901112033549e+04
4.022992844837901955e-02	1.753695001841472913e+04
4.044267665175025478e-02	1.765668086837350711e+04
4.065654993288778107e-02	1.777704489179788288e+04
4.079506586122971096e-02	1.785499915684175357e+04
4.087155424154802208e-02	1.774519046583418822e+04
4.108769555895147585e-02	1.743489241745150866e+04
4.130497989794916502e-02	1.712295341779578303e+04
4.132999999999999868e-02	1.708703391415818260e+04
4.132999999999999868e-02	1.708703391415818260e+04
4.152341330318997520e-02	1.706961384672421264e+04
4.174300185128867330e-02	1.704983626549005567e+04
4.196375165099510557e-02	1.702995409433896566e+04
4.210078422582106544e-02	1.701761204415551038e+04
4.218566884336398537e-02	1.700377105453506010e+04
4.240875960192587446e-02	1.696739465368584570e+04
4.263303013285879572e-02	1.693082588326939003e+04
4.285848667516102550e-02	1.689406372597640438e+04
4.308513550082446880e-02	1.685710715911776424e+04
4.331298291500936676e-02	1.681995515459603848e+04
4.351693640999756973e-02	1.678669920918568096e+04
4.354203525621947596e-02	1.677373648152410169e+04
4.377229889647859390e-02	1.665481289305901737e+04
4.400378024150767425e-02	1.653526040017475316e+04
4.423648573090308705e-02	1.641507567703181849e+04
4.427516611179477951e-02	1.639509853390292483e+04
4.447042183831582951e-02	1.638796906119269261e+04
4.470559507163145846e-02	1.637938206003797859e+04
4.494201197315132040e-02	1.637074964818683839e+04
4.517967911977436440e-02	1.636207158549357882e+04
4.541860312318029419e-02	1.635334763054253926e+04
4.565879063001331006e-02	1.634457754064138680e+04
4.590024832206720390e-02	1.633576107181434782e+04
4.614298291647103006e-02	1.632689797879543585e+04
4.638700116587620575e-02	1.631798801502161950e+04
4.662798255715942808e-02	1.630918893760945321e+04
4.663230985864411787e-02	1.630945430391852460e+04
4.687891581903520788e-02	1.632457710359766133e+04
4.712682590739861177e-02	1.633977987728087282e+04
4.737604702036310456e-02	1.635506304789522437e+04
4.762658609102902313e-02	1.637042704060435972e+04
4.787845008916097322e-02	1.638587228282030264e+04
4.813164602138189641e-02	1.640139920421537681e+04
4.838618093136781706e-02	1.641700823673413470e+04
4.864206190004397717e-02	1.643269981460539202e+04
4.889929604578163724e-02	1.644847437435428947e+04
4.915789052459625802e-02	1.646433235481446536e+04
4.941785253034643166e-02	1.648027419714022108e+04
4.967144344571924885e-02	1.649582534037921505e+04
4.967918929493417984e-02	1.649486031239165095e+04
4.986903787855605924e-02	1.647120774809421346e+04
4.994190808850591801e-02	1.605193531391781289e+04
5.010120285936871254e-02	1.513540294249783437e+04
5.020601621965496003e-02	1.510228509656614915e+04
5.029052777287616738e-02	1.507558200650793879e+04
5.047152103562459885e-02	1.501181492258115213e+04
5.073842992251262340e-02	1.491777826545623975e+04
5.100675030547682787e-02	1.482324431363987969e+04
5.127648964894145067e-02	1.472821043728519908e+04
5.154765545680495969e-02	1.463267399263785774e+04
5.182025527264867010e-02	1.453663232196256104e+04
5.209429667994674301e-02	1.444008275346906703e+04
5.236978730227700302e-02	1.434302260123791166e+04
5.264673480353317114e-02	1.424544916514564102e+04
5.292514688813790280e-02	1.414735973078974712e+04
5.320503130125730368e-02	1.404875156941309433e+04
5.335717827104147909e-02	1.399514753772646327e+04
5.348639582901618811e-02	1.395531367614106966e+04
5.376924829871488482e-02	1.386811882194586906e+04
5.405359657904681980e-02	1.378046285461204934e+04
5.433944858031748010e-02	1.369234333563188193e+04
5.462681225466455709e-02	1.360375781360203473e+04
5.491569559627896419e-02	1.351470382415544191e+04
5.520610664162749204e-02	1.342517888989266248e+04
5.549805346967607439e-02	1.333518052031305706e+04
5.579154420211485110e-02	1.324470621174540793e+04
5.608658700358381405e-02	1.315375344727835363e+04
5.638319008190019466e-02	1.306231969669030514e+04
5.661082909897802162e-02	1.299214547857446632e+04
5.668136168828655924e-02	1.298072384260308172e+04
5.698111011760061129e-02	1.293218433092226951e+04
5.728244370856565293e-02	1.288338812741274523e+04
5.758537084400285749e-02	1.283433387460936137e+04
5.788989995106423592e-02	1.278502020786828871e+04
5.819603950146715055e-02	1.273544575532905037e+04
5.850379801173010569e-02	1.268560913787633217e+04
5.881318404340945410e-02	1.263550896910164920e+04
5.912420620333778271e-02	1.258514385526475598e+04
5.922091052215944229e-02	1.256948412212196490e+04
5.943687314386315867e-02	1.246798015988480802e+04
5.975119356309001317e-02	1.232024733597354316e+04


==> anc/SupplData/pexsec_Si_upper_keV_eV_interp.tsv <==
1.193877692764109188e-03	1.344314366892351235e-03
1.199999999999999895e-03	1.503428820051503495e-03
1.200413004333931652e-03	1.521526849537194540e-03
1.206984090336573646e-03	1.809619243893777945e-03
1.213591146602033223e-03	2.099562901056103558e-03
1.219999999999999947e-03	2.381071372958890563e-03
1.220234370032282105e-03	2.393723448221837195e-03
1.226913958607141848e-03	2.754488709710936536e-03
1.233630111390177347e-03	3.117409239960196050e-03
1.240000000000000000e-03	3.461852171055543933e-03
1.240383028534632623e-03	3.481529834896420796e-03
1.247172911289394157e-03	3.830505542717150408e-03
1.253999962004990858e-03	4.181683694392513383e-03
1.260000000000000052e-03	4.490562819269084023e-03
1.260864384139618330e-03	4.544140657690380787e-03
1.267766382265210837e-03	4.972155851362109087e-03
1.274706162073532129e-03	5.402877654579420555e-03
1.280000000000000105e-03	5.731688207867507469e-03
1.281683930382307261e-03	6.090101878438320022e-03
1.288699895141385632e-03	7.584199186672051750e-03
1.295754265438938714e-03	9.087767470160362099e-03
1.302847251507692266e-03	1.060087275960760501e-02
1.309979064731186084e-03	1.212358160290892550e-02
1.317149917650082538e-03	1.365596106969297306e-02
1.324360023968493977e-03	1.519807875590492748e-02
1.331609598560354367e-03	1.675000278843560841e-02
1.338898857475821292e-03	1.831180182979417342e-02
1.346228017947716108e-03	1.988354508282643915e-02
1.353597298397997938e-03	2.146530229547830709e-02
1.361006918444269097e-03	2.305714376560429393e-02
1.368457098906326278e-03	2.465914034582451786e-02
1.375948061812737539e-03	2.627136344842646506e-02
1.383480030407460487e-03	2.789388505031509258e-02
1.391053229156493862e-03	2.952677769801019536e-02
1.398667883754568580e-03	3.117011451269269956e-02
1.406324221131874776e-03	3.282396919529959739e-02
1.414022469460818549e-03	3.448841603166660774e-02
1.421762858162830970e-03	3.616352989772402687e-02
1.429545617915199424e-03	3.784938626473952766e-02
1.437370980657944053e-03	3.954606120461345853e-02
1.445239179600728676e-03	4.125363139522490036e-02
1.453150449229812262e-03	4.297217412583009821e-02
1.461105025315038129e-03	4.470469670203053303e-02
1.469103144916853506e-03	4.645198277870300069e-02
1.477145046393384814e-03	4.821099443371884563e-02
1.485230969407533774e-03	4.998181957548963189e-02
1.493361154934122297e-03	5.176454685406356448e-02
1.500000000000000031e-03	5.322190650289262970e-02
1.501535845267072938e-03	5.411116491046425586e-02
1.509755284026632286e-03	5.887382422455412351e-02
1.518019716166624710e-03	6.366864169738950530e-02
1.520000000000000084e-03	6.481845952306054814e-02
1.526329387981761182e-03	6.512034432762187075e-02
1.534684547114973903e-03	6.551925587222946767e-02
1.540000000000000136e-03	6.577327916937479590e-02
1.543085442564797773e-03	6.763435374959264612e-02
1.551532324692790231e-03	7.273385076876495714e-02
1.560000000000000189e-03	7.785253786614948490e-02
1.560025445230993823e-03	7.785396100785661744e-02
1.568565057289439315e-03	7.833186057651847500e-02
1.577151415363681327e-03	7.881294401871549726e-02
1.580000000000000024e-03	7.897267261587398446e-02
1.585784775342394476e-03	8.260315427132829125e-02
1.594465394514990760e-03	8.805707231127576917e-02
1.600000000000000077e-03	9.153816755822186124e-02
1.603132348829942964e-03	9.264049924748320175e-02
1.603148380153431290e-03	9.264797409916314397e-02
1.611626320601493171e-03	9.660349424693395748e-02
1.620149094999506724e-03	1.005850626935560765e-01
1.628716940443151844e-03	1.045928715950448923e-01
1.637330095281947905e-03	1.086271147005361398e-01
1.645988799125874770e-03	1.126879873668244630e-01
1.654693292852045397e-03	1.167756865730514432e-01
1.663443818611402532e-03	1.208904109355318918e-01
1.672240619835462872e-03	1.250323607227299127e-01
1.673746896018681388e-03	1.257421362397378728e-01
1.681083941243078587e-03	1.289001966800410182e-01
1.689974028847251531e-03	1.327313814764817801e-01
1.698911129961974339e-03	1.365879660213493441e-01
1.707895493209117283e-03	1.404701391360833607e-01
1.716927368525333767e-03	1.443780912186139187e-01
1.726007007169020691e-03	1.483120142578307210e-01
1.735134661727306786e-03	1.523335124867285229e-01
1.735635350030423178e-03	1.525558680669221734e-01
1.744310586123076941e-03	1.560333538410065002e-01
1.753535035622043369e-03	1.597397724890592674e-01
1.762808266839836942e-03	1.634749126849253664e-01
1.772130537749151647e-03	1.672390230399428690e-01
1.781502107686918973e-03	1.710323545058888006e-01
1.790923237361528907e-03	1.748551603982361480e-01
1.800394188860071978e-03	1.787076964196419315e-01
1.802983522175993607e-03	1.797626301491672685e-01
1.809915225655637670e-03	1.829803359074415881e-01
1.819486612614639939e-03	1.874330195685105505e-01
1.829108616004192830e-03	1.919205134568290616e-01
1.838781503499507764e-03	1.964431210996818722e-01
1.848505544191345919e-03	2.010011488961118975e-01
1.858281008593503552e-03	2.055949061455387694e-01
1.861920110509957069e-03	2.073079965724050067e-01
1.868108168650334418e-03	2.122823043381097952e-01
1.877987297744323570e-03	2.202406521442361875e-01
1.879999999999999944e-03	2.218645842647102018e-01
1.887918670703680893e-03	2.230417077439700302e-01
1.897902563809993406e-03	2.245287306285713991e-01
1.899999999999999996e-03	2.248415385977838576e-01
1.907939254805908567e-03	2.316700925525168042e-01
1.918029022902867885e-03	2.403689682928001892e-01
1.920000000000000049e-03	2.420709431832096248e-01
1.928172148788862440e-03	2.492585113102598615e-01
1.938368914636250193e-03	2.582484284764807181e-01
1.939999999999999884e-03	2.596886958181206517e-01
1.948619604109600410e-03	2.674384762799584814e-01
1.958924502373594022e-03	2.767264292503005541e-01
1.959999999999999937e-03	2.776972308161947400e-01
1.969283896100943940e-03	2.999521018590665666e-01
1.979698073480378254e-03	3.249821749828861739e-01
1.979999999999999989e-03	3.257088807402203079e-01
1.990167324224656389e-03	3.278329273661068077e-01
2.000000000000000042e-03	3.298914511163778540e-01
2.000691939578624727e-03	3.310845166438001752e-01
2.011272212327327742e-03	3.493544761658526343e-01
2.020000000000000094e-03	3.644638615921872993e-01
2.021908436804142114e-03	3.663659284582275188e-01
2.032600908898969834e-03	3.770399307702606007e-01
2.040000000000000147e-03	3.844433486018200008e-01
2.043349926066469462e-03	3.852482243937485618e-01
2.054155787334336399e-03	3.879503614794262978e-01
2.060000000000000199e-03	3.895440024785298827e-01
2.065018793311609174e-03	3.988193957915404653e-01
2.075939246197042523e-03	4.190678497731987751e-01
2.080000000000000251e-03	4.266202783198984605e-01
2.086917449787508219e-03	4.452508359643221891e-01
2.097953709486455320e-03	4.750847586840873937e-01
2.100000000000000304e-03	4.806313244158800790e-01
2.109048332312393834e-03	4.836340867321010650e-01
2.120000000000000356e-03	4.872791818222140803e-01
2.120201626907443869e-03	4.868505014839734635e-01
2.131413903545920346e-03	4.629513873247979028e-01
2.139999999999999975e-03	4.445694933170003527e-01
2.142685474142960213e-03	4.520787174643665640e-01
2.154016652263211675e-03	4.838541249946938794e-01
2.160000000000000028e-03	5.006920900059057544e-01
2.165407753129541639e-03	5.207561081872337239e-01
2.176859093631814280e-03	5.633896727606307886e-01
2.180000000000000080e-03	5.751180928876987730e-01
2.188370992335702571e-03	5.640255488039086496e-01
2.199943769491559224e-03	5.486203892410711491e-01
2.200000000000000133e-03	5.485453397521380392e-01
2.211577747043312354e-03	6.129922343430880272e-01
2.220000000000000185e-03	6.600656185647372221e-01
2.223273248637430092e-03	6.442665307796262564e-01
2.235030599631923371e-03	5.873346038906275268e-01
2.240000000000000237e-03	5.631857918478769820e-01
2.246850127105392940e-03	6.387946703261977444e-01
2.258732159866138831e-03	7.704464988127508462e-01
2.259999999999999856e-03	7.845317164120686471e-01
2.270677028461293243e-03	7.899744348502144575e-01
2.279999999999999909e-03	7.947402635702518481e-01
2.282685065186024990e-03	8.059053187467413171e-01
2.294756604092780365e-03	8.562474024196358169e-01
2.299999999999999961e-03	8.781884784713236414e-01
2.306891981000583000e-03	8.629568515436164544e-01
2.319091533504364939e-03	8.358814925027652221e-01
2.320000000000000014e-03	8.338594515314858846e-01
2.331355600984364937e-03	8.186073337978084785e-01
2.340000000000000066e-03	8.069435433513237887e-01
2.343684524615567092e-03	8.437122310845208695e-01
2.356078647377200189e-03	9.677926291110892087e-01
2.360000000000000119e-03	1.007177547075886359e+00
2.368538314062265237e-03	1.037153163543987233e+00
2.379999999999999737e-03	1.077544894892252803e+00
2.381063871287137593e-03	1.082386924173752929e+00
2.393655667501202056e-03	1.139846359195153092e+00
2.399999999999999790e-03	1.168901906993446982e+00
2.406314052996560374e-03	1.173460942698990594e+00
2.419039379917756975e-03	1.182672873646378964e+00
2.419999999999999842e-03	1.183369555516353255e+00
2.431832002271588390e-03	1.333472474651349771e+00
2.439999999999999895e-03	1.439030861788878735e+00
2.444692275936946949e-03	1.415760606537009192e+00
2.457620558674719971e-03	1.351209615832557276e+00
2.459999999999999947e-03	1.339259311962750498e+00
2.470617210137750989e-03	1.426315779845409137e+00
2.480000000000000000e-03	1.503754423763272063e+00
2.483682591880830449e-03	1.507906888756319619e+00
2.496817067370765350e-03	1.522763587871120983e+00
2.500000000000000052e-03	1.526374774040274662e+00
2.510021001996482273e-03	1.580158906652844308e+00
2.520000000000000104e-03	1.634048661865046492e+00
2.523294763079205003e-03	1.645080819403612393e+00
2.536638719882657305e-03	1.689972891124742693e+00
2.540000000000000157e-03	1.701334425763775027e+00
2.550053243623344630e-03	1.757681457805642333e+00
2.560000000000000209e-03	1.813769644747190268e+00
2.563538707480880492e-03	1.861356383217802835e+00
2.577095486608361845e-03	2.044661807572148771e+00
2.580000000000000262e-03	2.084141091410470992e+00
2.590723958142820797e-03	2.052217696701847061e+00
2.600000000000000314e-03	2.024377295003846111e+00
2.604424501215695832e-03	2.181454250593245714e+00
2.618197496963392372e-03	2.673314473889672360e+00
2.620000000000000367e-03	2.738009792858684843e+00
2.632043328537879336e-03	2.761531109380955584e+00
2.639999999999999986e-03	2.777125847169781725e+00
2.645962381117358559e-03	2.886352515792354634e+00
2.659955041916964996e-03	3.144279334682734017e+00
2.660000000000000038e-03	3.145111643392346501e+00
2.674021700199547165e-03	3.126170738919325842e+00
2.680000000000000090e-03	3.118002962846352144e+00
2.688162747286494420e-03	3.125950972749626633e+00
2.700000000000000143e-03	3.137474100419009204e+00
2.702378576568629717e-03	3.145534115110251161e+00
2.716669583517140971e-03	3.194142616627329456e+00
2.720000000000000195e-03	3.205515357341398808e+00
2.731036165694590481e-03	3.257172056962448270e+00
2.740000000000000248e-03	3.299337584152115976e+00
2.745478722765971186e-03	3.421398984326319059e+00
2.759997656509835355e-03	3.746822833079128223e+00
2.759999999999999867e-03	3.746875588525520495e+00
2.774593370829455362e-03	3.784031462254416223e+00
2.779999999999999919e-03	3.797843486074700792e+00
2.789266271764069896e-03	3.988577861666129376e+00
2.799999999999999972e-03	4.210819551859938947e+00
2.804016767500178749e-03	4.258761510564685437e+00
2.818845268382894412e-03	4.436670338181331275e+00
2.820000000000000024e-03	4.450585552208553786e+00
2.833752186927367394e-03	4.764431926049769395e+00
2.840000000000000076e-03	4.907843011381227250e+00
2.848737937830247546e-03	4.938212352550204187e+00
2.860000000000000129e-03	4.981903656615476628e+00
2.863802937981230375e-03	5.043183031416016426e+00
2.878947606474649337e-03	5.288943297318475345e+00
2.879999999999999748e-03	5.306123416962030603e+00
2.894172364621144886e-03	5.541217994754593867e+00
2.899999999999999800e-03	5.638596842562669131e+00
2.909477635959369958e-03	5.786182435479872765e+00
2.919999999999999853e-03	5.951206771936142559e+00
2.924863846267782615e-03	6.090939244568283506e+00
2.939999999999999905e-03	6.529110269167989422e+00
2.940331423576486840e-03	6.538392816403695740e+00
2.955880798179139676e-03	6.976501472889171218e+00
2.959999999999999958e-03	7.093414397105545000e+00
2.971512402644930790e-03	7.341058334020201137e+00
2.980000000000000010e-03	7.524931992082267485e+00
2.987226671830600210e-03	7.716233931815919433e+00
3.000000000000000062e-03	8.056805222012664913e+00
3.003024042892546690e-03	8.175252556147647454e+00
3.018904955298982486e-03	8.801657518137286473e+00
3.020000000000000115e-03	8.845121098805201143e+00
3.034869850842172260e-03	9.445404816919390711e+00
3.040000000000000167e-03	9.654017482323958177e+00
3.050919173650704520e-03	1.000337058626723952e+01
3.060000000000000220e-03	1.029594061624967161e+01
3.067053370201859325e-03	1.063817684980994471e+01
3.080000000000000272e-03	1.127091031388429343e+01
3.083272889334021973e-03	1.146497013335479664e+01
3.099578182259181674e-03	1.243864365032147390e+01
3.100000000000000325e-03	1.246398467986111669e+01
3.115969702575467539e-03	1.336157326915670396e+01
3.120000000000000377e-03	1.358970462466771423e+01
3.132447906279775627e-03	1.453216132748906730e+01
3.139999999999999996e-03	1.512397337549329279e+01
3.149013251780451508e-03	1.602977160114113531e+01
3.160000000000000048e-03	1.715053293330328898e+01
3.165666199910054796e-03	1.780979110029331380e+01
3.180000000000000101e-03	1.950242540664257263e+01
3.182407213938157932e-03	1.984798829525381691e+01
3.199236759584249933e-03	2.229860176165571417e+01
3.200000000000000153e-03	2.241117848067273144e+01
3.216155305030685661e-03	2.528799290947936740e+01
3.220000000000000206e-03	2.598267700229358468e+01
3.233163320935709701e-03	2.882973217141072553e+01
3.240000000000000258e-03	3.032997715776574665e+01
3.250261280446561322e-03	3.374575342311253934e+01
3.262320953104887959e-03	3.782639314733990688e+01
3.267449659212618047e-03	3.991323375105017135e+01
3.284728935398639835e-03	4.705889510364422534e+01
3.298148761009640165e-03	5.273069577671633823e+01
3.302099589698065732e-03	5.474363704969388067e+01
3.319562105346398999e-03	6.377504757379785616e+01
3.320000000000000034e-03	6.400433654841178566e+01
3.337116968134630837e-03	7.553734650718600108e+01
3.340000000000000087e-03	7.750675795828060188e+01
3.354764666422767327e-03	8.800935222450112860e+01
3.360000000000000139e-03	9.178379327993161496e+01
3.372505691153411447e-03	9.950637505334974264e+01
3.379999999999999758e-03	1.037406975971936873e+02
3.390340535865419246e-03	1.087474519317129875e+02
3.399999999999999811e-03	1.133499054279004525e+02
3.408269696707640160e-03	1.160185064744391212e+02
3.419999999999999863e-03	1.197375409442832108e+02
3.426293672452702423e-03	1.207454377048636189e+02
3.439999999999999915e-03	1.228926030523044801e+02
3.444412964510899528e-03	1.230335859937334106e+02
3.459999999999999968e-03	1.235044954533625656e+02
3.462628076944132202e-03	1.233774901601170342e+02
3.480000000000000020e-03	1.225273587203952985e+02
3.480939516479947520e-03	1.224522458174324271e+02
3.499347792525610550e-03	1.209776912408541847e+02
3.500000000000000073e-03	1.209253484254342084e+02
3.517853417182293524e-03	1.196343162979027426e+02
3.520000000000000125e-03	1.195615061715738960e+02
3.536456905259312711e-03	1.191614147511105415e+02
3.540000000000000178e-03	1.190749621430249903e+02
3.555158774288464177e-03	1.188515152413120290e+02
3.560000000000000230e-03	1.187794188564808877e+02
3.573959544538400299e-03	1.186792389617717873e+02
3.580000000000000283e-03	1.186346650779636889e+02
3.592859739029118180e-03	1.186650564011226123e+02
3.600000000000000335e-03	1.186800194761181189e+02
3.611859883546500102e-03	1.187972991514586596e+02
3.620000000000000388e-03	1.188751850288333429e+02
3.630960506656957191e-03	1.190657883190972512e+02
3.640000000000000006e-03	1.192196007481940399e+02
3.650162139722111249e-03	1.194318853015812181e+02
3.660000000000000059e-03	1.196334350303570346e+02
3.669465316913590215e-03	1.199016707197170746e+02
3.680000000000000111e-03	1.201953878629185226e+02
3.688870575227886067e-03	1.204597742212249187e+02
3.700000000000000164e-03	1.207862121020854715e+02
3.708378454501288189e-03	1.211476875453918183e+02
3.727989497424918659e-03	1.219781113186909920e+02
3.747704249559804385e-03	1.227908015878034007e+02
3.767523259352070688e-03	1.235854299457689791e+02
3.787447078148189518e-03	1.244954059565160094e+02
3.799999999999999992e-03	1.253378266591298313e+02
3.799999999999999992e-03	1.253378266591298313e+02
3.807476260210334792e-03	1.259706321390831363e+02
3.827611362731776767e-03	1.276683916278957156e+02
3.847852945852397837e-03	1.293655512632061857e+02
3.868201572674272951e-03	1.310620063007986289e+02
3.888657809277329836e-03	1.327576503654090061e+02
3.899999999999999821e-03	1.336935925459225416e+02
3.899999999999999821e-03	1.336935925459225416e+02
3.909222224735111120e-03	1.347561574077478213e+02
3.929895391130582873e-03	1.371284028692870152e+02
3.950677883572068470e-03	1.394997101816897214e+02
3.971570280209232341e-03	1.418699313988892641e+02
3.992573162249186437e-03	1.442389162761421346e+02
4.000000000000000083e-03	1.450733095999209183e+02
4.000000000000000083e-03	1.450733095999209183e+02
4.013687113972631837e-03	1.483816532762200211e+02
4.034912722750127849e-03	1.534889333537234677e+02
4.056250579058431373e-03	1.585947758871526503e+02
4.077701276496915189e-03	1.636988716121307448e+02
4.099265411804102477e-03	1.688009064297986583e+02
4.120943584874238626e-03	1.739005613473177618e+02
4.142736398773994889e-03	1.789975124177090606e+02
4.164644459759256172e-03	1.840914306790092496e+02
4.186668377291961722e-03	1.891819820927292710e+02
4.200000000000000608e-03	1.922486557432569896e+02
4.200000000000000608e-03	1.922486557432569896e+02
4.200000000000000608e-03	1.922486557432569896e+02
4.208808764057077670e-03	1.956113612635649304e+02
4.219999999999999793e-03	1.998723326186749318e+02
4.219999999999999793e-03	1.998723326186749318e+02
4.231066235979633744e-03	2.042032253422255792e+02
4.240000000000000713e-03	2.076903253190893395e+02
4.240000000000000713e-03	2.076903253190893395e+02
4.253441412241858871e-03	2.127434923772774198e+02
4.259999999999999898e-03	2.152025716115686009e+02
4.259999999999999898e-03	2.152025716115686009e+02
4.275934915300419123e-03	2.203453172894881504e+02
4.279999999999999950e-03	2.216537138872977550e+02
4.279999999999999950e-03	2.216537138872977550e+02
4.298547370903708573e-03	2.152433645565525353e+02
4.300000000000000003e-03	2.140680686699865873e+02
4.300000000000000003e-03	2.140680686699865873e+02
4.300000000000000003e-03	2.140680686699865873e+02
4.320000000000000055e-03	1.956257729599469144e+02
4.320000000000000055e-03	1.956257729599469144e+02
4.321279408109277194e-03	1.943184679273290669e+02
4.340000000000000108e-03	1.781808472276804309e+02
4.340000000000000108e-03	1.781808472276804309e+02
4.344131659301317741e-03	1.772959182288873308e+02
4.360000000000000160e-03	1.738946538832905162e+02
4.360000000000000160e-03	1.738946538832905162e+02
4.367104760208279264e-03	1.722320051639412952e+02
4.380000000000000213e-03	1.692186477295269071e+02
4.380000000000000213e-03	1.692186477295269071e+02
4.390199349920523991e-03	1.667709054239156217e+02
4.400000000000000265e-03	1.644239053311500527e+02
4.400000000000000265e-03	1.644239053311500527e+02
4.400000000000000265e-03	1.644239053311500527e+02
4.413416070908124725e-03	1.611512433416218926e+02
4.420000000000000318e-03	1.595494920938155872e+02
4.420000000000000318e-03	1.595494920938155872e+02
4.436755569038732493e-03	1.553039132301423706e+02
4.440000000000000370e-03	1.544849425833503744e+02
4.440000000000000370e-03	1.544849425833503744e+02
4.460000000000000422e-03	1.492039299101677727e+02
4.460000000000000422e-03	1.492039299101677727e+02
4.460218493595541345e-03	1.491216246092294853e+02
4.480000000000000475e-03	1.417133836459591123e+02
4.480000000000000475e-03	1.417133836459591123e+02
4.483805497295365906e-03	1.402536331319427347e+02
4.500000000000000527e-03	1.340857976197667938e+02
4.500000000000000527e-03	1.340857976197667938e+02
4.500000000000000527e-03	1.340857976197667938e+02
4.507517236306776177e-03	1.311924965977534896e+02
4.519999999999999712e-03	1.264265314521577892e+02
4.519999999999999712e-03	1.264265314521577892e+02
4.531354370268365038e-03	1.221279968585478173e+02
4.539999999999999765e-03	1.196569194547313941e+02
4.539999999999999765e-03	1.196569194547313941e+02
4.555317562307092949e-03	1.152027589904974150e+02
4.559999999999999817e-03	1.138540610789586225e+02
4.559999999999999817e-03	1.138540610789586225e+02
4.579407479056754084e-03	1.082902273472389254e+02
4.579999999999999870e-03	1.081220381478629378e+02
4.579999999999999870e-03	1.081220381478629378e+02
4.599999999999999922e-03	1.024651794132585820e+02
4.599999999999999922e-03	1.024651794132585820e+02
4.599999999999999922e-03	1.024651794132585820e+02
4.603624790676491031e-03	1.014980383904095476e+02
4.627970170869459554e-03	9.508384280536773758e+01
4.652444296901562734e-03	8.877867191213884723e+01
4.677047849620290937e-03	8.363996967254897186e+01
4.701781513473678002e-03	7.916339496683623622e+01
4.726645976529314681e-03	7.476145040426280275e+01
4.751641930493503453e-03	7.081731533678059520e+01
4.768583115115384088e-03	6.949922163009195231e+01
4.768583115115384088e-03	6.949922163009195231e+01
4.776770070730517424e-03	6.926957737733229692e+01
4.802031096281914740e-03	6.855888051964515739e+01
4.827425709886004786e-03	6.784119058745619668e+01
4.852954617997392445e-03	6.711643629669823952e+01
4.878618530806625581e-03	6.638454562256818292e+01
4.904418162259972618e-03	6.564544579175162653e+01
4.930354230079255634e-03	6.489906327456684210e+01
4.956427455781833510e-03	6.414532377702452948e+01
4.982638564700664005e-03	6.338415223280470201e+01
5.008988286004506345e-03	6.338533052250504340e+01
5.035477352718169784e-03	6.380748081555319118e+01
5.062106501742930434e-03	6.423304036114831206e+01
5.088876473877022681e-03	6.466203966785143109e+01
5.114158769436895867e-03	6.506829322523140036e+01
5.115788013836246838e-03	6.512626781102849804e+01
5.142841870274701688e-03	6.609221615792817772e+01
5.170038795805584689e-03	6.706949282031000337e+01
5.197379547022141361e-03	6.805822366716122929e+01
5.224864884518730899e-03	6.905853593259624290e+01
5.252495572911954243e-03	6.900527699853186903e+01
5.280272380861941728e-03	6.865294425271184764e+01
5.308196081093737896e-03	6.827843709421524920e+01
5.336267450418791247e-03	6.788142286653346957e+01
5.357448780272348367e-03	6.756823125889174264e+01
5.364487269756563689e-03	6.749054989140796579e+01
5.392856324156275298e-03	6.716198675611511248e+01
5.421375402818709791e-03	6.680670964050260352e+01
5.450045299118188268e-03	6.642431240822212146e+01
5.478866810624653978e-03	6.601438396637367134e+01
5.507840739125828208e-03	6.557650820950804871e+01
5.536967890649537039e-03	6.511026396301703301e+01
5.566249075486130043e-03	6.470055481457771407e+01
5.595685108211020421e-03	6.442154134145222599e+01
5.625276807707338747e-03	6.411949576403465301e+01
5.655024997188740250e-03	6.379406768285600293e+01
5.678220398418906689e-03	6.352516786454497577e+01
5.684930504222268470e-03	6.344516875486511509e+01
5.714994160751394117e-03	6.307307661805118926e+01
5.745216803119179705e-03	6.267649161536710523e+01
5.775599272091507495e-03	6.225504535150277974e+01
5.806142412880493063e-03	6.180836494984977492e+01
5.836847075167995134e-03	6.133607300194020695e+01
5.867714113129243389e-03	6.083778751633366966e+01
5.898744385456624988e-03	6.057268012325684481e+01
5.929938755383539623e-03	6.049624835222832786e+01
5.961298090708429774e-03	6.040490767557102458e+01
5.992823263818940205e-03	6.029842543405390387e+01
6.024515151716150312e-03	6.017656610691470576e+01
6.039850077424356242e-03	6.011226905061417369e+01
6.056374636038997297e-03	5.808735347129683646e+01
6.088402603088795620e-03	5.422294636196767925e+01
6.120599943853891750e-03	5.041827986077998247e+01
6.152967554034446430e-03	4.667452013543865519e+01
6.185506334067376530e-03	4.299284853714793542e+01
6.218217189151367154e-03	3.937446177652639534e+01
6.250000000000000347e-03	3.593820799756961293e+01
6.250000000000000347e-03	3.593820799756961293e+01
6.251101029272070238e-03	3.591869428435627043e+01
6.284158769227441051e-03	3.533401343746196233e+01
6.317391328653149292e-03	3.474859464244812557e+01
6.350799632048183610e-03	3.416245896024942397e+01
6.384384608800568878e-03	3.357562782790378719e+01
6.418147193213219644e-03	3.298602651812733200e+01
6.452088324529921953e-03	3.239208100635289611e+01
6.486208946961492978e-03	3.179750432227184476e+01
6.500000000000000569e-03	3.155789928007247624e+01
6.500000000000000569e-03	3.155789928007247624e+01
6.520510009712005700e-03	3.120051388071447462e+01
6.554992467005215685e-03	3.060178966658299515e+01
6.589657278111125775e-03	3.000259169232341350e+01
6.624505407372633173e-03	2.940294600513607648e+01
6.659537824232383829e-03	2.880287909275497427e+01
6.694755503259732649e-03	2.820241788898853486e+01
6.730159424177849410e-03	2.760158977932368884e+01
6.749999999999999924e-03	2.726611320599520383e+01
6.749999999999999924e-03	2.726611320599520383e+01
6.765750571891002499e-03	2.700677936266971102e+01
6.801529936511913760e-03	2.652455828527470771e+01
6.837498513389324989e-03	2.612256526710480031e+01
6.873657303135711008e-03	2.571997157095161768e+01
6.910007311655067333e-03	2.531679019418563215e+01
6.946549550170928559e-03	2.491303437442910607e+01
6.983285035254489098e-03	2.450871759264563821e+01
7.000000000000000146e-03	2.432527242026463909e+01
7.000000000000000146e-03	2.432527242026463909e+01
7.020214788852881770e-03	2.409645738945189564e+01
7.057339838317604717e-03	2.367778215370394790e+01
7.094661216433126132e-03	2.325891621740875337e+01
7.132179961445573105e-03	2.283988002920494509e+01
7.169897117091638197e-03	2.242069437341351801e+01
7.207813732627635188e-03	2.205293966054397004e+01
7.245930862858644163e-03	2.170056224953397006e+01
7.250000000000000368e-03	2.166304599653620144e+01
7.250000000000000368e-03	2.166304599653620144e+01
7.284249568167886456e-03	2.136286879285452400e+01
7.322770914546215815e-03	2.102647975147245418e+01
7.361495973621770897e-03	2.068962195428520445e+01
7.400425822689783023e-03	2.035230681619860604e+01
7.439561544742571281e-03	2.001454595982206541e+01
7.478904228499631303e-03	1.967635121812978483e+01
7.499999999999999722e-03	1.949556769573008808e+01
7.499999999999999722e-03	1.949556769573008808e+01
7.518454968437937418e-03	1.933299263018723479e+01
7.558214864822420005e-03	1.898397774017055184e+01
7.598185023736523519e-03	1.863482626727977731e+01
7.638366557113009103e-03	1.834213941548108906e+01
7.678760582764879508e-03	1.805096050842794142e+01
7.719368224416466202e-03	1.775965725667306216e+01
7.749999999999999944e-03	1.754085601994833965e+01
7.749999999999999944e-03	1.754085601994833965e+01
7.760190611734726386e-03	1.746933861217091888e+01
7.801228880360615466e-03	1.718216259451998340e+01
7.842484171940717133e-03	1.689480716136482386e+01
7.883957634158982736e-03	1.660728556618414586e+01
7.925650420768695290e-03	1.631961128315415976e+01
7.967563691624511557e-03	1.603179800991325621e+01
8.000000000000000167e-03	1.581001319727608667e+01
8.000000000000000167e-03	1.581001319727608667e+01
8.009698612714765201e-03	1.574194972687639371e+01
8.052056356193893968e-03	1.544571713020580006e+01
8.094638100415038617e-03	1.514960414080780104e+01
8.137445029962860413e-03	1.485362927239137498e+01
8.180478335686438424e-03	1.460185821123206829e+01
8.223739214732430497e-03	1.439868526942343330e+01
8.250000000000000389e-03	1.427588021636673687e+01
8.250000000000000389e-03	1.427588021636673687e+01
8.267228870578399030e-03	1.420302828613219503e+01
8.310948513066233889e-03	1.401864642757753820e+01
8.354899358435856349e-03	1.383399193649535341e+01
8.399082629359032326e-03	1.364907082015241535e+01
8.443499554973392038e-03	1.346388919657761107e+01
8.488151370916616201e-03	1.327845329598540758e+01
8.500000000000000611e-03	1.322936880059221565e+01
8.500000000000000611e-03	1.322936880059221565e+01
8.533039319360837330e-03	1.307848369031556324e+01
8.578164649047157267e-03	1.287344669641939987e+01
8.623528615320395427e-03	1.266853916084329512e+01
8.669132480164052149e-03	1.246377463958372722e+01
8.714977512235353579e-03	1.225916689682117244e+01
8.750000000000000833e-03	1.210369791385663518e+01
8.750000000000000833e-03	1.210369791385663518e+01
8.761064986900586257e-03	1.205949279593244761e+01
8.807396186270561797e-03	1.187486462223976957e+01
8.853972399236281071e-03	1.169002007787967656e+01
8.900794921504822169e-03	1.152211491743015515e+01
8.947865055635330703e-03	1.139802336872107524e+01
8.995184111075296349e-03	1.127375375645127242e+01
9.000000000000001055e-03	1.126113311756338931e+01
9.000000000000001055e-03	1.126113311756338931e+01
9.042753404196956016e-03	1.113300143972350220e+01
9.090574258333958962e-03	1.099044571442165896e+01
9.138648003818120383e-03	1.084794827321193189e+01
9.186975978016461222e-03	1.070551803696051074e+01
9.235559525368419731e-03	1.056316406504326721e+01
9.249999999999999542e-03	1.052101256752045622e+01
9.249999999999999542e-03	1.052101256752045622e+01
9.284399997423224346e-03	1.042630831038109029e+01
9.333498752877542395e-03	1.029173794589826407e+01
9.382857157613217272e-03	1.015716719410984759e+01
9.432476584735295308e-03	1.002260359560296443e+01
9.482358414610252140e-03	9.888054810828080576e+00
9.499999999999999764e-03	9.840643616028726726e+00
9.499999999999999764e-03	9.840643616028726726e+00
9.532504034904331833e-03	9.759067254473503539e+00
9.582914840622199990e-03	9.633019872098037339e+00
9.633592234145728697e-03	9.506882135103232656e+00
9.684537625273019132e-03	9.380659676264741620e+00
9.735752431257606310e-03	9.254358222946416745e+00
9.749999999999999986e-03	9.219327028986304740e+00
9.749999999999999986e-03	9.219327028986304740e+00
9.787238076847925780e-03	9.115453821890898922e+00
9.838995994326893077e-03	8.991645165818040297e+00
9.891027623551769399e-03	8.899276396355306318e+00
9.943334411994261476e-03	8.806899485144802142e+00
9.995917814780709912e-03	8.714519482856305288e+00
1.000000000000000021e-02	8.707368143732901800e+00
1.000000000000000021e-02	8.707368143732901800e+00
1.004877929473262793e-02	8.630409753881744805e+00
1.010192032240737198e-02	8.546951268034938209e+00
1.015534237613906036e-02	8.463452255266465940e+00
1.020904694207970358e-02	8.379916751861047786e+00
1.025000000000000043e-02	8.316488699283384634e+00
1.025000000000000043e-02	8.316488699283384634e+00
1.026303551424052711e-02	8.295388684726772155e+00
1.031730959453354933e-02	8.207823410324534663e+00
1.037187069281335534e-02	8.120259621600547817e+00
1.042672032691911721e-02	8.032702252850830504e+00
1.048186002271680670e-02	7.945156316708292366e+00
1.050000000000000065e-02	7.916459257678944539e+00
1.050000000000000065e-02	7.916459257678944539e+00
1.053729131414162662e-02	7.864516162380857267e+00
1.059301574324070586e-02	7.787198314278340305e+00
1.064903486021599906e-02	7.709834793123079066e+00
1.070535022346740667e-02	7.632429209044287788e+00
1.075000000000000087e-02	7.571319567511345383e+00
1.075000000000000087e-02	7.571319567511345383e+00
1.076196339963611352e-02	7.554289807526792799e+00
1.081887596364818245e-02	7.473528433787087977e+00
1.087608949875838206e-02	7.392761398673862061e+00
1.093360559659421749e-02	7.311993141331269541e+00
1.099142585720019535e-02	7.231228171771778790e+00
1.099999999999999936e-02	7.219288309516680435e+00
1.099999999999999936e-02	7.219288309516680435e+00
1.104955188908235408e-02	7.147683557625901685e+00
1.110798530925300245e-02	7.063692978733667083e+00
1.116672774327571657e-02	6.979747359972252596e+00
1.122578082531055024e-02	6.895852126102339774e+00
1.124999999999999958e-02	6.861587866698339866e+00
1.124999999999999958e-02	6.861587866698339866e+00
1.128514619815948819e-02	6.810089637655933004e+00
1.134482551331215082e-02	6.739493537146776347e+00
1.140482043099176092e-02	6.694066583276273796e+00
1.146513262020130465e-02	6.648475952843940995e+00
1.149999999999999981e-02	6.622154340567857567e+00
1.149999999999999981e-02	6.622154340567857567e+00
1.152576375876995969e-02	6.601322577770114108e+00
1.158671553339978011e-02	6.552099346158286153e+00
1.164798963971262410e-02	6.502701463570781826e+00
1.170958778229732634e-02	6.453128914751618872e+00
1.175000000000000003e-02	6.420653385025459237e+00
1.175000000000000003e-02	6.420653385025459237e+00
1.177151167475709234e-02	6.403893604169127229e+00
1.183376303975719641e-02	6.355451067932621712e+00
1.189634360907288607e-02	6.306838653355713475e+00
1.195925512363758304e-02	6.258056377251770108e+00
1.200000000000000025e-02	6.226509011845256403e+00
1.200000000000000025e-02	6.226509011845256403e+00
1.202249933359129420e-02	6.209152739900045681e+00
1.208607799832930006e-02	6.160167613431981160e+00
1.214999288655109304e-02	6.111013169623176644e+00
1.221424577630961239e-02	6.061689464631503377e+00
1.225000000000000047e-02	6.034282123292285860e+00
1.225000000000000047e-02	6.034282123292285860e+00
1.227883845506067863e-02	6.012351237053696451e+00
1.234377271971272109e-02	5.963036948190556963e+00
1.240905037667676923e-02	5.913554714880079111e+00
1.247467324191672139e-02	5.863904633558892243e+00
1.250000000000000069e-02	5.844767637952291039e+00
1.250000000000000069e-02	5.844767637952291039e+00
1.254064314099984784e-02	5.813327165119814843e+00
1.260696190914757132e-02	5.762104381773967887e+00
1.267363139128652866e-02	5.710710313988449194e+00
1.274065344209989077e-02	5.659145112146672041e+00
1.275000000000000092e-02	5.651962106760556104e+00
1.275000000000000092e-02	5.651962106760556104e+00
1.280802992607897942e-02	5.606421691293140164e+00
1.287576271757510937e-02	5.553364817861408120e+00
1.294385370085173424e-02	5.500133877083714928e+00
1.300000000000000114e-02	5.456321172550239851e+00
1.300000000000000114e-02	5.456321172550239851e+00
1.301230477013687152e-02	5.446540011951371163e+00
1.308111782967580350e-02	5.391905681105601644e+00
1.315029479378405225e-02	5.337094819853754224e+00
1.321983758690061309e-02	5.282107686526198442e+00
1.324999999999999963e-02	5.258293828607025766e+00
1.324999999999999963e-02	5.258293828607025766e+00
1.328974814364150200e-02	5.227531496423460489e+00
1.336002840885359630e-02	5.173228527568752178e+00
1.343068033766871804e-02	5.118894856639304436e+00
1.349999999999999985e-02	5.106576893168689679e+00
1.349999999999999985e-02	5.106576893168689679e+00
1.350170589555800896e-02	5.106246503714516827e+00
1.357310705838663673e-02	5.092055691928765171e+00
1.364488581246874228e-02	5.077076743460725794e+00
1.371704415462271856e-02	5.061297928368109211e+00
1.375000000000000007e-02	5.053851137011880823e+00
1.375000000000000007e-02	5.053851137011880823e+00
1.378958409222674417e-02	5.044319059390042881e+00
1.386250764327462068e-02	5.026181622750434563e+00
1.393581683643191696e-02	5.007194310390443270e+00
1.400000000000000029e-02	4.989950021633953625e+00
1.400000000000000029e-02	4.989950021633953625e+00
1.400951371109242054e-02	4.987567014414287847e+00
1.408360031743485959e-02	4.968587759891987865e+00
1.415807871647992676e-02	4.948754345915476804e+00
1.423295098014761527e-02	4.928054261787215395e+00
1.425000000000000051e-02	4.923233922493725601e+00
1.425000000000000051e-02	4.923233922493725601e+00
1.430821919131489151e-02	4.904209424279363461e+00
1.438388544387360531e-02	4.878757358408980949e+00
1.445995184278874024e-02	4.852343192565570895e+00
1.450000000000000074e-02	4.838103012245500878e+00
1.450000000000000074e-02	4.838103012245500878e+00
1.453642050415698654e-02	4.826016944033585609e+00
1.461329355526559508e-02	4.799905235881444909e+00
1.469057313465157825e-02	4.772832619279153477e+00
1.475000000000000096e-02	4.751453045481492055e+00
1.475000000000000096e-02	4.751453045481492055e+00
1.476826139216118675e-02	4.744741722737562561e+00
1.484636048900970888e-02	4.715517808193541605e+00
1.492487259784159616e-02	4.685287487930489547e+00
1.499999999999999944e-02	4.655560746654129112e+00
1.499999999999999944e-02	4.655560746654129112e+00
1.500379990279093051e-02	4.653892983687799578e+00
1.508314459954215869e-02	4.618590365464621428e+00
1.516290889539117191e-02	4.582180476774134981e+00
1.524309500930671503e-02	4.544647699672847097e+00
1.524999999999999967e-02	4.541372054348302711e+00
1.524999999999999967e-02	4.541372054348302711e+00
1.532370517199213751e-02	4.508834922034303361e+00
1.540474162594743061e-02	4.472192643133026557e+00
1.548620662553160110e-02	4.434439444864106683e+00
1.549999999999999989e-02	4.427956173117116201e+00
1.549999999999999989e-02	4.427956173117116201e+00
1.556810243702540231e-02	4.399681675295347816e+00
1.565043133869436706e-02	4.374140587364349742e+00
1.573319562085221876e-02	4.346879273543681421e+00
1.575000000000000011e-02	4.341150054148471327e+00
1.575000000000000011e-02	4.341150054148471327e+00
1.581639758592455133e-02	4.320940760141576575e+00
1.590003954851288218e-02	4.294100946891590276e+00
1.598412383545905202e-02	4.265566245820266111e+00
1.600000000000000033e-02	4.260003788183870377e+00
1.600000000000000033e-02	4.260003788183870377e+00
1.606865278590997523e-02	4.232784563855672033e+00
1.615362875138266416e-02	4.197596680054238583e+00
1.623905409582970458e-02	4.160553605691876378e+00
1.625000000000000056e-02	4.155686167835014544e+00
1.625000000000000056e-02	4.155686167835014544e+00
1.632493119570496004e-02	4.125737409089187402e+00
1.641126244002973425e-02	4.089727386617343363e+00
1.649805023045918667e-02	4.051902893687620910e+00
1.650000000000000078e-02	4.051034428982131175e+00
1.650000000000000078e-02	4.051034428982131175e+00
1.658529698134919572e-02	4.020339007627621974e+00
1.660000000000000017e-02	4.014905201433763615e+00
1.660000000000000017e-02	4.014905201433763615e+00
1.667300511982345787e-02	3.977410587598849467e+00
1.669999999999999957e-02	3.963242244963631311e+00
1.669999999999999957e-02	3.963242244963631311e+00
1.676117708584107940e-02	3.937224796166744589e+00
1.680000000000000243e-02	3.920325252182419451e+00
1.680000000000000243e-02	3.920325252182419451e+00
1.684981533226438677e-02	3.897193205578254105e+00
1.693892232492722610e-02	3.854547654297714843e+00
1.700000000000000122e-02	3.824376862116522613e+00
1.700000000000000122e-02	3.824376862116522613e+00
1.702850054270350910e-02	3.811405718237720119e+00
1.711855247757618909e-02	3.769384305916209765e+00
1.720908063470661178e-02	3.725552676792332818e+00
1.725000000000000144e-02	3.705217982830383505e+00
1.725000000000000144e-02	3.705217982830383505e+00
1.730008753250415754e-02	3.684384592044462003e+00
1.739157570269635536e-02	3.647647508850809128e+00
1.748354769039926412e-02	3.608717409959596889e+00
1.750000000000000167e-02	3.601542135129955913e+00
1.750000000000000167e-02	3.601542135129955913e+00
1.757600605418831521e-02	3.573880438246250790e+00
1.766895336616944659e-02	3.538361575547571025e+00
1.775000000000000189e-02	3.505871459001742796e+00
1.775000000000000189e-02	3.505871459001742796e+00
1.776239221205071911e-02	3.500406546397424101e+00
1.785632519121416878e-02	3.457868833955889176e+00
1.795075491678820023e-02	3.413122789743021634e+00
1.800000000000000211e-02	3.388998793523175568e+00
1.800000000000000211e-02	3.388998793523175568e+00
1.804568401572020572e-02	3.372770864662274715e+00
1.814111512884971841e-02	3.337608295260193536e+00
1.823705091098181200e-02	3.300537386155598885e+00
1.833349403096098951e-02	3.261529780248562105e+00
1.843044717174544336e-02	3.220556776783183750e+00
1.849999999999999908e-02	3.190076819843918443e+00
1.849999999999999908e-02	3.190076819843918443e+00
1.852791303048163807e-02	3.179939821852814319e+00
1.862589431857941333e-02	3.143318807118615776e+00
1.872439376178733350e-02	3.104737806762199348e+00
1.882341410026860604e-02	3.064302410245907993e+00
1.892295808867721155e-02	3.021997510421349897e+00
1.899999999999999953e-02	2.988116132687337778e+00
1.899999999999999953e-02	2.988116132687337778e+00
1.902302849623463410e-02	2.695813733932139300e+00
1.907000000000000015e-02	2.094961840096853045e+00
1.907000000000000015e-02	2.094961840096853045e+00
1.912362810680681008e-02	2.079167319663101310e+00
1.922475971898164257e-02	2.048508784834088381e+00
1.932642614614680024e-02	2.016537678229245678e+00
1.942863021656804010e-02	1.983234858633216247e+00
1.953137477346782863e-02	1.948580954230865858e+00
1.963466267510446603e-02	1.912556360015829515e+00
1.967999999999999958e-02	1.896367692622224821e+00
1.967999999999999958e-02	1.896367692622224821e+00
1.973849679485162670e-02	1.877061510545943834e+00
1.984288002127822942e-02	1.841718504688825586e+00
1.994781525822886953e-02	1.805035512176644152e+00
2.000000000000000042e-02	1.786362469546781240e+00
2.000000000000000042e-02	1.786362469546781240e+00
2.005330542490452173e-02	1.766935467040045671e+00
2.015935345594383615e-02	1.727397647964335592e+00
2.026596230150468775e-02	1.686458189779434846e+00
2.032999999999999738e-02	1.661265333632719443e+00
2.032999999999999738e-02	1.661265333632719443e+00
2.037313492734633275e-02	1.644626787002078760e+00
2.048087431491183233e-02	1.602238146641451033e+00
2.058918346141107650e-02	1.558430445578607326e+00
2.066000000000000128e-02	1.529139596721040828e+00
2.066000000000000128e-02	1.529139596721040828e+00
2.069806537990407161e-02	1.519022994301316931e+00
2.080752309938486283e-02	1.489334127566867672e+00
2.091755966486570292e-02	1.458593232977119847e+00
2.101000000000000090e-02	1.432074590180930196e+00
2.101000000000000090e-02	1.432074590180930196e+00
2.102817813746181083e-02	1.426971702375327666e+00
2.113938159447654661e-02	1.395235060757995305e+00
2.125117312948696102e-02	1.362429446970927716e+00
2.136355585242992461e-02	1.328539651760185514e+00
2.137999999999999970e-02	1.323504225900272946e+00
2.137999999999999970e-02	1.323504225900272946e+00
2.147653288968856544e-02	1.310678756265577949e+00
2.159010738417933492e-02	1.295087455302002866e+00
2.170428249543934068e-02	1.278867039157901564e+00
2.181906139971433872e-02	1.262008383741476392e+00
2.193444729004699958e-02	1.244502255233730592e+00
2.205044337636583029e-02	1.226339308856253973e+00
2.216705288557437731e-02	1.205444373310431194e+00
2.228427906164109559e-02	1.182184810033762412e+00
2.240212516568949527e-02	1.158419473027649804e+00
2.252059447608891624e-02	1.134141628490214826e+00
2.263969028854575030e-02	1.109344463963952698e+00
2.275941591619505544e-02	1.084021087463313382e+00
2.287977468969280836e-02	1.058164526592799914e+00
2.300076995730846244e-02	1.031767727655545475e+00
2.312240508501820641e-02	1.004823554752190429e+00
2.315101429009753381e-02	9.984267556529510257e-01
2.324468345659849028e-02	9.927244110386880260e-01
2.336760847372025551e-02	9.850926323680643248e-01
2.349118355604348091e-02	9.772506986398022955e-01
2.361541214131240504e-02	9.691956978756320895e-01
2.374029768545105751e-02	9.609246836030985728e-01
2.386584366265951523e-02	9.524346744706493340e-01
2.393266904415795870e-02	9.478439706593808634e-01
2.399205356551043986e-02	9.454058101697104810e-01
2.411893090504629855e-02	9.400972259255766517e-01
2.424647921087706021e-02	9.346241297063599962e-01
2.437470203127830790e-02	9.289842046487524208e-01
2.446961885900954606e-02	9.247202077368490425e-01
2.450360293329004527e-02	9.274698963557725939e-01
2.463318550281581865e-02	9.379917789241478676e-01
2.475100822031370273e-02	9.476099635563293155e-01
2.476345334472259546e-02	9.459046394917988154e-01
2.489441008294093066e-02	9.278014224075413763e-01
2.502605936056587557e-02	9.093105976156372616e-01
2.515840483995825452e-02	8.899600893810533098e-01
2.529145020284661108e-02	8.687784013640211800e-01
2.542519915042956366e-02	8.472927912529976124e-01
2.555965540347884465e-02	8.254996167234297522e-01
2.569482270244273503e-02	8.033951946077525497e-01
2.583070480755015469e-02	7.809758004505333862e-01
2.596730549891530446e-02	7.582376680588334139e-01
2.597186058886599355e-02	7.574759837941057450e-01
2.610462857664273134e-02	7.518824655509316335e-01
2.624267786093316748e-02	7.459988641160347767e-01
2.638145719218967095e-02	7.400147008885612498e-01
2.652097043112459224e-02	7.339287076053142567e-01
2.666122145886685654e-02	7.277396014862685947e-01
2.680221417707003700e-02	7.214460850749774279e-01
2.683294015864472887e-02	7.200650263949859298e-01
2.694395250802080963e-02	7.177473109764933579e-01
2.708644039474814025e-02	7.147315075426954323e-01
2.722968180113290171e-02	7.116533645191620572e-01
2.737368071201823350e-02	7.085120602769410247e-01
2.750564612266044248e-02	7.055919856273227264e-01
2.751844113332030731e-02	7.057951755848522746e-01
2.766396709213981425e-02	7.081040650029678529e-01
2.781026263687401759e-02	7.104212328629823103e-01
2.795733183732930505e-02	7.127466812500886650e-01
2.810517878483450097e-02	7.150804118183636815e-01
2.825380759235457048e-02	7.174224257837962249e-01
2.840322239460515985e-02	7.197727239172356795e-01
2.840590717724046296e-02	7.198149180004912440e-01
2.855342734816750799e-02	7.153722675299812872e-01
2.863687699359339714e-02	7.128339302273655198e-01
2.870442663160417684e-02	7.124846156792470353e-01
2.885622444557520150e-02	7.116784797832667042e-01
2.900882501295504526e-02	7.108385679847472050e-01
2.916223257894997797e-02	7.099643886954217775e-01
2.931645141121627315e-02	7.090554444084284924e-01
2.947148579997884571e-02	7.081112316318154409e-01
2.952000000000000110e-02	7.078094893942563637e-01
2.952000000000000110e-02	7.078094893942563637e-01
2.962734005815062174e-02	7.093023400811537815e-01
2.978401852145258835e-02	7.114766754064636434e-01
2.994152554853429446e-02	7.120749734750332349e-01
3.009986552109522942e-02	7.123890012712474906e-01
3.023999999999999952e-02	7.126652536771370672e-01
3.023999999999999952e-02	7.126652536771370672e-01
3.025904284400657979e-02	7.128380835136783888e-01
3.041906194543391243e-02	7.142910790760789164e-01
3.057992727696023580e-02	7.157529971307801109e-01
3.074164331370994596e-02	7.172238979975555928e-01
3.090421455447321664e-02	7.187038424544569537e-01
3.099999999999999978e-02	7.195764056061170200e-01
3.099999999999999978e-02	7.195764056061170200e-01
3.106764552183125666e-02	7.201771442302489223e-01
3.123194076228201499e-02	7.216370338612755342e-01
3.139710484636678428e-02	7.231058365020325285e-01
3.156314236879723123e-02	7.245836119349661208e-01
3.173005794858325262e-02	7.260704203927936806e-01
3.178999999999999881e-02	7.266046551119098584e-01
3.178999999999999881e-02	7.266046551119098584e-01
3.189785622916155999e-02	7.268623304590523526e-01
3.206654187852469445e-02	7.272636568843636740e-01
3.223611958935106159e-02	7.276650468896200818e-01
3.240659407913530632e-02	7.280664789787953950e-01
3.257797009031970087e-02	7.284679313106645626e-01
3.263000000000000622e-02	7.285893954108134674e-01
3.263000000000000622e-02	7.285893954108134674e-01
3.275025239042595598e-02	7.288497003502779625e-01
3.292344577218794116e-02	7.292227070877820294e-01
3.309755505368493222e-02	7.295954291456733243e-01
3.327258507847573321e-02	7.299678410812513452e-01
3.344854071573331866e-02	7.303399170634237159e-01
3.350999999999999812e-02	7.304693342473342899e-01
3.350999999999999812e-02	7.304693342473342899e-01
3.362542686038040574e-02	7.314676678841283142e-01
3.380324843322551204e-02	7.330066898733071934e-01
3.398201038109989469e-02	7.345551132482797119e-01
3.416171767699524575e-02	7.361130011154332076e-01
3.434237532020187333e-02	7.376804170568652674e-01
3.443999999999999839e-02	7.385279632138016526e-01
3.443999999999999839e-02	7.385279632138016526e-01
3.452398833644794440e-02	7.393450910544258070e-01
3.470656177803913695e-02	7.411227632442592972e-01
3.489010072399935380e-02	7.429117743261623996e-01
3.507461028021186672e-02	7.447122048155218055e-01
3.526009557956148732e-02	7.465241358714583830e-01
3.544656178207722386e-02	7.481201993222214019e-01
3.563401407507597873e-02	7.494552508972892602e-01
3.582245767330671099e-02	7.507985584100401732e-01
3.601189781909559795e-02	7.521501782011007498e-01
3.601652735673493977e-02	7.521832242478337927e-01
3.620233978249187690e-02	7.473156849575312011e-01
3.639378886141435288e-02	7.422896477964572304e-01
3.647000000000000242e-02	7.402858452669338618e-01
3.647000000000000242e-02	7.402858452669338618e-01
3.658625038179894040e-02	7.369959657098966721e-01
3.677972969774663536e-02	7.315109247299069750e-01
3.697423219167265962e-02	7.259848048718938740e-01
3.716976327445601497e-02	7.204172608764957131e-01
3.729202400293749747e-02	7.169297983300151333e-01
3.736632838559016123e-02	7.166594269231560954e-01
3.756393299333421476e-02	7.159384739265252096e-01
3.776258259486516694e-02	7.152108823344734967e-01
3.795016615242916003e-02	7.145212211494360588e-01
3.796228271643072028e-02	7.147877819820653844e-01
3.816303891350312366e-02	7.192082740249381434e-01
3.836485677093362523e-02	7.236595858866774478e-01
3.856774190310787581e-02	7.281419594807757578e-01
3.874999999999999972e-02	7.321750472114724184e-01
3.874999999999999972e-02	7.321750472114724184e-01
3.877169995410217895e-02	7.321589899276774727e-01
3.897673659784036543e-02	7.320062667919940980e-01
3.918285753825179185e-02	7.318509085540809700e-01
3.939006850942987359e-02	7.316928818993125860e-01
3.959837527579174177e-02	7.315321531313743186e-01
3.980778363223844846e-02	7.313686881680659946e-01
4.000000000000000083e-02	7.312169786705513541e-01
4.000000000000000083e-02	7.312169786705513541e-01
4.001829940431635840e-02	7.317153828869477072e-01
4.022992844837901955e-02	7.374849842393971233e-01
4.044267665175025478e-02	7.432955872584954271e-01
4.065654993288778107e-02	7.491475200182700078e-01
4.079506586122971096e-02	7.529432202314505496e-01
4.087155424154802208e-02	7.485928234906119583e-01
4.108769555895147585e-02	7.362806999518426432e-01
4.130497989794916502e-02	7.238755527901079567e-01
4.132999999999999868e-02	7.224453140378004345e-01
4.132999999999999868e-02	7.224453140378004345e-01
4.152341330318997520e-02	7.223904003866596923e-01
4.174300185128867330e-02	7.223263687252412524e-01
4.196375165099510557e-02	7.222502311443838030e-01
4.210078422582106544e-02	7.221156806580978360e-01
4.218566884336398537e-02	7.217690570308984421e-01
4.240875960192587446e-02	7.208562047985149768e-01
4.263303013285879572e-02	7.199357969919552014e-01
4.285848667516102550e-02	7.190077647243370285e-01
4.308513550082446880e-02	7.180720384376853005e-01
4.331298291500936676e-02	7.171285478961293425e-01
4.351693640999756973e-02	7.162816046987575680e-01
4.354203525621947596e-02	7.157986973513998930e-01
4.377229889647859390e-02	7.113633097059264276e-01
4.400378024150767425e-02	7.068952606582165066e-01
4.423648573090308705e-02	7.023942798620518291e-01
4.427516611179477951e-02	7.016452212927782872e-01
4.447042183831582951e-02	7.018737199679205840e-01
4.470559507163145846e-02	7.021483158733164975e-01
4.494201197315132040e-02	7.024236850454845804e-01
4.517967911977436440e-02	7.026998243744528860e-01
4.541860312318029419e-02	7.029767306574581376e-01
4.565879063001331006e-02	7.032544005976454349e-01
4.590024832206720390e-02	7.035328308027528621e-01
4.614298291647103006e-02	7.038120177837782210e-01
4.638700116587620575e-02	7.040919579536345507e-01
4.662798255715942808e-02	7.043677025453912721e-01
4.663230985864411787e-02	7.043909326581387909e-01
4.687891581903520788e-02	7.057154122974753641e-01
4.712682590739861177e-02	7.070481499091932909e-01
4.737604702036310456e-02	7.083892024591329495e-01
4.762658609102902313e-02	7.097386273553780711e-01
4.787845008916097322e-02	7.110964824520878969e-01
4.813164602138189641e-02	7.124628260533679702e-01
4.838618093136781706e-02	7.138377169171763459e-01
4.864206190004397717e-02	7.152212142592674349e-01
4.889929604578163724e-02	7.166133777571712660e-01
4.915789052459625802e-02	7.180142675542133812e-01
4.941785253034643166e-02	7.194239442635693704e-01
4.967144344571924885e-02	7.208004047486530341e-01
4.967918929493417984e-02	7.207795435582667887e-01
4.986903787855605924e-02	7.200747260947796269e-01
4.994190808850591801e-02	7.018098975101437764e-01
5.010120285936871254e-02	6.618711110434549738e-01
5.020601621965496003e-02	6.605102603223611535e-01
5.029052777287616738e-02	6.594127202483590633e-01
5.047152103562459885e-02	6.567735261109977074e-01
5.073842992251262340e-02	6.528792085084977881e-01
5.100675030547682787e-02	6.489615030977630150e-01
5.127648964894145067e-02	6.450202565733983429e-01
5.154765545680495969e-02	6.410553145051361978e-01
5.182025527264867010e-02	6.370665213285598982e-01
5.209429667994674301e-02	6.330537203357369247e-01
5.236978730227700302e-02	6.290167536657701453e-01
5.264673480353317114e-02	6.249554622952614436e-01
5.292514688813790280e-02	6.208696860286909702e-01
5.320503130125730368e-02	6.167592634887035796e-01
5.335717827104147909e-02	6.145235327397474689e-01
5.348639582901618811e-02	6.128739955598418998e-01
5.376924829871488482e-02	6.092612357927389422e-01
5.405359657904681980e-02	6.056266257002835829e-01
5.433944858031748010e-02	6.019700206222815542e-01
5.462681225466455709e-02	5.982912748248415680e-01
5.491569559627896419e-02	5.945902414914262524e-01
5.520610664162749204e-02	5.908667727138157133e-01
5.549805346967607439e-02	5.871207194829942688e-01
5.579154420211485110e-02	5.833519316799471444e-01
5.608658700358381405e-02	5.795602580663782311e-01
5.638319008190019466e-02	5.757455462753392483e-01
5.661082909897802162e-02	5.728157733658213457e-01
5.668136168828655924e-02	5.723627483838984453e-01
5.698111011760061129e-02	5.704364967401461817e-01
5.728244370856565293e-02	5.684984391585667929e-01
5.758537084400285749e-02	5.665484960334434827e-01
5.788989995106423592e-02	5.645865871559759830e-01
5.819603950146715055e-02	5.626126317091592055e-01
5.850379801173010569e-02	5.606265482626143770e-01
5.881318404340945410e-02	5.586282547673747656e-01
5.912420620333778271e-02	5.565979753044479894e-01
5.922091052215944229e-02	5.559511310506113357e-01
5.943687314386315867e-02	5.515628936586555175e-01
5.975119356309001317e-02	5.451731344394180612e-01


==> anc/limits/HVeV_Run2_ALP_100V_Limit.tsv <==
1.20137e-03	5.06538e-05	2.48038e-05	1.96592e-04
1.21104e-03	4.21189e-05	2.19197e-05	1.45113e-04
1.22078e-03	3.10827e-05	1.97796e-05	7.22844e-05
1.23061e-03	2.61786e-05	1.78486e-05	5.31946e-05
1.24051e-03	2.27410e-05	1.63634e-05	4.15790e-05
1.25049e-03	1.99276e-05	1.52220e-05	3.24213e-05
1.26055e-03	1.81271e-05	1.42619e-05	2.78403e-05
1.27069e-03	1.64933e-05	1.33135e-05	2.40912e-05
1.28092e-03	1.50524e-05	1.23681e-05	2.12355e-05
1.29123e-03	1.29865e-05	1.05266e-05	1.88146e-05
1.30162e-03	1.16444e-05	9.29630e-06	1.73796e-05
1.31209e-03	1.04883e-05	8.39780e-06	1.55660e-05
1.32265e-03	9.65098e-06	7.70351e-06	1.44069e-05
1.33329e-03	8.96621e-06	7.14620e-06	1.34265e-05
1.34402e-03	8.37871e-06	6.68453e-06	1.25213e-05
1.35483e-03	7.88300e-06	6.29474e-06	1.17621e-05
1.36573e-03	7.45709e-06	5.95865e-06	1.11127e-05
1.37672e-03	7.08570e-06	5.66442e-06	1.05489e-05
1.38780e-03	6.75788e-06	5.40512e-06	1.00502e-05
1.39897e-03	6.28536e-06	5.17329e-06	8.83956e-06
1.41022e-03	5.93532e-06	4.96438e-06	8.08879e-06
1.42157e-03	5.73575e-06	4.77520e-06	7.88755e-06
1.43301e-03	5.55159e-06	4.60222e-06	7.69786e-06
1.44454e-03	5.38084e-06	4.44362e-06	7.51786e-06
1.45616e-03	5.22187e-06	4.29723e-06	7.34544e-06
1.46788e-03	5.07334e-06	4.16153e-06	7.18173e-06
1.47969e-03	4.93408e-06	4.03532e-06	7.02407e-06
1.49159e-03	4.74419e-06	3.91766e-06	6.62885e-06
1.50360e-03	4.46883e-06	3.76259e-06	6.01149e-06
1.51569e-03	4.16626e-06	3.53176e-06	5.53092e-06
1.52789e-03	3.99484e-06	3.44073e-06	5.14098e-06
1.54018e-03	3.88500e-06	3.41064e-06	4.81938e-06
1.55258e-03	3.67201e-06	3.22045e-06	4.56289e-06
1.56507e-03	3.54426e-06	3.10950e-06	4.40120e-06
1.57766e-03	3.48390e-06	3.08464e-06	4.24878e-06
1.59036e-03	3.34583e-06	2.95195e-06	4.10869e-06
1.60315e-03	3.22273e-06	2.83413e-06	3.98712e-06
1.61605e-03	3.14624e-06	2.77369e-06	3.87485e-06
1.62906e-03	3.04629e-06	2.67959e-06	3.76873e-06
1.64216e-03	2.94842e-06	2.58553e-06	3.66840e-06
1.65538e-03	2.88556e-06	2.53620e-06	3.57588e-06
1.66870e-03	2.80521e-06	2.45873e-06	3.49283e-06
1.68212e-03	2.72514e-06	2.38187e-06	3.41352e-06
1.69566e-03	2.67463e-06	2.34182e-06	3.33851e-06
1.70930e-03	2.60000e-06	2.27779e-06	3.24169e-06
1.72306e-03	2.52162e-06	2.21385e-06	3.13098e-06
1.73692e-03	2.46759e-06	2.17867e-06	3.02877e-06
1.75090e-03	2.39848e-06	2.12131e-06	2.93380e-06
1.76498e-03	2.32856e-06	2.06033e-06	2.84573e-06
1.77919e-03	2.26296e-06	2.00359e-06	2.76304e-06
1.79350e-03	2.22172e-06	1.97399e-06	2.69340e-06
1.80793e-03	2.18408e-06	1.94665e-06	2.63292e-06
1.82248e-03	2.14334e-06	1.91329e-06	2.57486e-06
1.83714e-03	2.08858e-06	1.86057e-06	2.51936e-06
1.85193e-03	2.03577e-06	1.81086e-06	2.46264e-06
1.86683e-03	1.98075e-06	1.75928e-06	2.40157e-06
1.88185e-03	1.92747e-06	1.70950e-06	2.34281e-06
1.89699e-03	1.90168e-06	1.69583e-06	2.28710e-06
1.91225e-03	1.85333e-06	1.65068e-06	2.23404e-06
1.92764e-03	1.83554e-06	1.60083e-06	2.30547e-06
1.94315e-03	1.77588e-06	1.55369e-06	2.21671e-06
1.95879e-03	1.71797e-06	1.50910e-06	2.12761e-06
1.97455e-03	1.62514e-06	1.41533e-06	2.04680e-06
1.99044e-03	1.58378e-06	1.37792e-06	1.99873e-06
2.00645e-03	1.52782e-06	1.34709e-06	1.87832e-06
2.02260e-03	1.48284e-06	1.29456e-06	1.85842e-06
2.03887e-03	1.45367e-06	1.26319e-06	1.84018e-06
2.05528e-03	1.43972e-06	1.25157e-06	1.82057e-06
2.07181e-03	1.40099e-06	1.21310e-06	1.78483e-06
2.08848e-03	1.34550e-06	1.15791e-06	1.73479e-06
2.10529e-03	1.30027e-06	1.11523e-06	1.68733e-06
2.12223e-03	1.28655e-06	1.11254e-06	1.64300e-06
2.13930e-03	1.30700e-06	1.15464e-06	1.60102e-06
2.15652e-03	1.24694e-06	1.09814e-06	1.53681e-06
2.17387e-03	1.18005e-06	1.03307e-06	1.47147e-06
2.19136e-03	1.15676e-06	1.02357e-06	1.41237e-06
2.20899e-03	1.13438e-06	9.87805e-07	1.42892e-06
2.22677e-03	1.10669e-06	9.62776e-07	1.39676e-06
2.24468e-03	1.10413e-06	9.70349e-07	1.36587e-06
2.26275e-03	1.00909e-06	8.56462e-07	1.33646e-06
2.28095e-03	9.93150e-07	8.47761e-07	1.30081e-06
2.29931e-03	9.51469e-07	8.08142e-07	1.25886e-06
2.31781e-03	9.53365e-07	8.23711e-07	1.21950e-06
2.33646e-03	9.50912e-07	8.35517e-07	1.17703e-06
2.35526e-03	8.86707e-07	7.66910e-07	1.13214e-06
2.37421e-03	8.50548e-07	7.29038e-07	1.10544e-06
2.39331e-03	8.22233e-07	7.01082e-07	1.07953e-06
2.41257e-03	8.05815e-07	6.87706e-07	1.05626e-06
2.43198e-03	7.67259e-07	6.44548e-07	1.03723e-06
2.45155e-03	7.53732e-07	6.33172e-07	1.01884e-06
2.47127e-03	7.40164e-07	6.21612e-07	1.00097e-06
2.49116e-03	7.21685e-07	6.03649e-07	9.83769e-07
2.51120e-03	7.06262e-07	5.89758e-07	9.65804e-07
2.53141e-03	6.87743e-07	5.74110e-07	9.41382e-07
2.55178e-03	6.69304e-07	5.58142e-07	9.18326e-07
2.57231e-03	6.39086e-07	5.26992e-07	8.95747e-07
2.59301e-03	6.26920e-07	5.18126e-07	8.74743e-07
2.61387e-03	5.79459e-07	4.66679e-07	8.50516e-07
2.63490e-03	5.52294e-07	4.44927e-07	8.10129e-07
2.65611e-03	5.25138e-07	4.21952e-07	7.74275e-07
2.67748e-03	5.14777e-07	4.18432e-07	7.42160e-07
2.69902e-03	5.06600e-07	4.17175e-07	7.12021e-07
2.72074e-03	4.94533e-07	4.12188e-07	6.78798e-07
2.74263e-03	4.79687e-07	4.02701e-07	6.49161e-07
2.76470e-03	4.55446e-07	3.80432e-07	6.22542e-07
2.78694e-03	4.42268e-07	3.71324e-07	5.98401e-07
2.80937e-03	4.22120e-07	3.54358e-07	5.71480e-07
2.83197e-03	4.03766e-07	3.38790e-07	5.47196e-07
2.85476e-03	3.91698e-07	3.30585e-07	5.24850e-07
2.87773e-03	3.79104e-07	3.21084e-07	5.04471e-07
2.90089e-03	3.65948e-07	3.10291e-07	4.85956e-07
2.92423e-03	3.52526e-07	2.99605e-07	4.66076e-07
2.94776e-03	3.35983e-07	2.84482e-07	4.47389e-07
2.97147e-03	3.22692e-07	2.72934e-07	4.30528e-07
2.99538e-03	3.10587e-07	2.62755e-07	4.14198e-07
3.01949e-03	2.95287e-07	2.49327e-07	3.95331e-07
3.04378e-03	2.81423e-07	2.37105e-07	3.78459e-07
3.06827e-03	2.71829e-07	2.26817e-07	3.72476e-07
3.09296e-03	2.62874e-07	2.13923e-07	3.78237e-07
3.11785e-03	2.54841e-07	2.02444e-07	3.84366e-07
3.14293e-03	2.45443e-07	1.89570e-07	3.91045e-07
3.16822e-03	2.35227e-07	1.76124e-07	3.98248e-07
3.19372e-03	2.20110e-07	1.62771e-07	3.81833e-07
3.21941e-03	1.87834e-07	1.49304e-07	2.82967e-07
3.24532e-03	1.67969e-07	1.35288e-07	2.46827e-07
3.27143e-03	1.49911e-07	1.20484e-07	2.21155e-07
3.29775e-03	1.34665e-07	1.07408e-07	2.01751e-07
3.32429e-03	1.21113e-07	9.52185e-08	1.86393e-07
3.35104e-03	1.09539e-07	8.47892e-08	1.73791e-07
3.37800e-03	1.00344e-07	7.70156e-08	1.61969e-07
3.40518e-03	8.70706e-08	7.17625e-08	1.22261e-07
3.43258e-03	7.96027e-08	6.87989e-08	1.01863e-07
3.46020e-03	7.49540e-08	6.73526e-08	8.88845e-08
3.48804e-03	7.18609e-08	6.68333e-08	7.96804e-08
3.51611e-03	7.00564e-08	6.65056e-08	7.49798e-08
3.54440e-03	6.90985e-08	6.61265e-08	7.32142e-08
3.57292e-03	6.81062e-08	6.56363e-08	7.14863e-08
3.60167e-03	6.71120e-08	6.50583e-08	7.01371e-08
3.63065e-03	6.61583e-08	6.43746e-08	6.89343e-08
3.65986e-03	6.51879e-08	6.36454e-08	6.77427e-08
3.68931e-03	6.41901e-08	6.28399e-08	6.66306e-08
3.71899e-03	6.31916e-08	6.19780e-08	6.55700e-08
3.74892e-03	6.22238e-08	6.10883e-08	6.45073e-08
3.77908e-03	6.12724e-08	6.02134e-08	6.34670e-08
3.80949e-03	6.03909e-08	5.93867e-08	6.25325e-08
3.84014e-03	4.59485e-08	4.46806e-08	4.95351e-08
3.87104e-03	3.64338e-08	3.57360e-08	3.85149e-08
3.90219e-03	3.09034e-08	3.03351e-08	3.25201e-08
3.93359e-03	2.71901e-08	2.65998e-08	2.85783e-08
3.96524e-03	2.44845e-08	2.37676e-08	2.57643e-08
3.99714e-03	2.23691e-08	2.15233e-08	2.36305e-08
4.02930e-03	2.05600e-08	1.95237e-08	2.18802e-08
4.06173e-03	1.89876e-08	1.78656e-08	2.03093e-08
4.09441e-03	1.76258e-08	1.64251e-08	1.89738e-08
4.12735e-03	1.64372e-08	1.51655e-08	1.78083e-08
4.16056e-03	1.53850e-08	1.40590e-08	1.68022e-08
4.19404e-03	1.44397e-08	1.30563e-08	1.59527e-08
4.22779e-03	1.35373e-08	1.20868e-08	1.51842e-08
4.26180e-03	1.27313e-08	1.12247e-08	1.44961e-08
4.29610e-03	1.20753e-08	1.05505e-08	1.38757e-08
4.33066e-03	1.15820e-08	1.00702e-08	1.33053e-08
4.36551e-03	1.11823e-08	9.71708e-09	1.27522e-08
4.40064e-03	1.08343e-08	9.41376e-09	1.22510e-08
4.43604e-03	1.05230e-08	9.14665e-09	1.17840e-08
4.47174e-03	1.02544e-08	8.91626e-09	1.13774e-08
4.50772e-03	1.00208e-08	8.71947e-09	1.10034e-08
4.54399e-03	9.59279e-09	8.55752e-09	1.06804e-08
4.58055e-03	9.26410e-09	8.42415e-09	1.03829e-08
4.61741e-03	8.96027e-09	8.30660e-09	1.01297e-08
4.65456e-03	8.67744e-09	8.18760e-09	9.91948e-09
4.69201e-03	8.42075e-09	8.07249e-09	9.71879e-09
4.72977e-03	8.18534e-09	7.96074e-09	9.53454e-09
4.76782e-03	7.96892e-09	7.84751e-09	9.36834e-09
4.80619e-03	7.73370e-09	7.67669e-09	9.18841e-09
4.84486e-03	7.53412e-09	7.49711e-09	9.01070e-09
4.88384e-03	7.36006e-09	7.33432e-09	8.83146e-09
4.92314e-03	7.19431e-09	7.17230e-09	8.67630e-09
4.96275e-03	7.06889e-09	7.03948e-09	8.57712e-09
5.00268e-03	6.93967e-09	6.91104e-09	8.47524e-09
5.04294e-03	6.82062e-09	6.78778e-09	8.38532e-09
5.08351e-03	6.69823e-09	6.66369e-09	8.32826e-09
5.12442e-03	6.57037e-09	6.53214e-09	8.21836e-09
5.16565e-03	6.43062e-09	6.38965e-09	8.10079e-09
5.20721e-03	6.28840e-09	6.24784e-09	7.97136e-09
5.24911e-03	6.14537e-09	6.10339e-09	7.84161e-09
5.29135e-03	5.99833e-09	5.95723e-09	7.70281e-09
5.33392e-03	5.85423e-09	5.80988e-09	7.56322e-09
5.37684e-03	5.71638e-09	5.67092e-09	7.43316e-09
5.42011e-03	5.59046e-09	5.54578e-09	7.32331e-09
5.46372e-03	5.47870e-09	5.42828e-09	7.24388e-09
5.50768e-03	5.35761e-09	5.30747e-09	7.04698e-09
5.55200e-03	5.27692e-09	5.21508e-09	6.93183e-09
5.59667e-03	5.18183e-09	5.10773e-09	6.85525e-09
5.64170e-03	5.09350e-09	5.01686e-09	6.76079e-09
5.68710e-03	5.00521e-09	4.91617e-09	6.65901e-09
5.73286e-03	4.91681e-09	4.81517e-09	6.53785e-09
5.77899e-03	4.82893e-09	4.70928e-09	6.41591e-09
5.82549e-03	4.74749e-09	4.61255e-09	6.30307e-09
5.87236e-03	4.66335e-09	4.51735e-09	6.18020e-09
5.91961e-03	4.58271e-09	4.42247e-09	6.05978e-09
5.96724e-03	4.50525e-09	4.32536e-09	5.94381e-09
6.01525e-03	4.40149e-09	4.22216e-09	5.75784e-09
6.06366e-03	4.37071e-09	4.20870e-09	5.63379e-09
6.11245e-03	4.38183e-09	4.26965e-09	5.51659e-09
6.16163e-03	4.40118e-09	4.31089e-09	5.41414e-09
6.21121e-03	4.43045e-09	4.33682e-09	5.34329e-09
6.26118e-03	4.45272e-09	4.34923e-09	5.31077e-09
6.31156e-03	4.41525e-09	4.29421e-09	5.21209e-09
6.36235e-03	4.37949e-09	4.24052e-09	5.11697e-09
6.41354e-03	4.34527e-09	4.18823e-09	5.02078e-09
6.46515e-03	4.31258e-09	4.13590e-09	4.92612e-09
6.51717e-03	4.28163e-09	4.08506e-09	4.78434e-09
6.56961e-03	4.25228e-09	4.03580e-09	4.69599e-09
6.62247e-03	4.22448e-09	3.98729e-09	4.61151e-09
6.67575e-03	4.19806e-09	3.94108e-09	4.52861e-09
6.72947e-03	4.17308e-09	3.89539e-09	4.44743e-09
6.78362e-03	4.14844e-09	3.84939e-09	4.36797e-09
6.83820e-03	4.12457e-09	3.80372e-09	4.31459e-09
6.89322e-03	4.10203e-09	3.75866e-09	4.29222e-09
6.94869e-03	4.08075e-09	3.71491e-09	4.26920e-09
7.00460e-03	4.06107e-09	3.67160e-09	4.24803e-09
7.06096e-03	4.04428e-09	3.63040e-09	4.23138e-09
7.11777e-03	4.02884e-09	3.59108e-09	4.21409e-09
7.17504e-03	4.01482e-09	3.55305e-09	4.20004e-09
7.23278e-03	4.00208e-09	3.51492e-09	4.18614e-09
7.29097e-03	3.98903e-09	3.47521e-09	4.17236e-09
7.34964e-03	3.97679e-09	3.43632e-09	4.16029e-09
7.40878e-03	3.98555e-09	3.39894e-09	4.16932e-09
7.46839e-03	3.97596e-09	3.36104e-09	4.15878e-09
7.52848e-03	3.96858e-09	3.31143e-09	4.15087e-09
7.58906e-03	3.96350e-09	3.26306e-09	4.14709e-09
7.65012e-03	3.93134e-09	3.21491e-09	4.13549e-09
7.71168e-03	3.81729e-09	3.16902e-09	4.01744e-09
7.77373e-03	3.70826e-09	3.12482e-09	3.90211e-09
7.83628e-03	3.60412e-09	3.08234e-09	3.79335e-09
7.89933e-03	3.46662e-09	3.04093e-09	3.64981e-09
7.96289e-03	3.37263e-09	2.99991e-09	3.56249e-09
8.02696e-03	3.28343e-09	2.96065e-09	3.58653e-09
8.09155e-03	3.19876e-09	2.92380e-09	3.61172e-09
8.15666e-03	3.11774e-09	2.88916e-09	3.65539e-09
8.22229e-03	3.04026e-09	2.85547e-09	3.68391e-09
8.28845e-03	2.96409e-09	2.82242e-09	3.71005e-09
8.35514e-03	2.88966e-09	2.78832e-09	3.67609e-09
8.42237e-03	2.81808e-09	2.75702e-09	3.52263e-09
8.49014e-03	2.74932e-09	2.72570e-09	3.38427e-09
8.55845e-03	2.68578e-09	2.66617e-09	3.22667e-09
8.62731e-03	2.62503e-09	2.60660e-09	3.11733e-09
8.69673e-03	2.56658e-09	2.54856e-09	3.01817e-09
8.76671e-03	2.50944e-09	2.49124e-09	2.92616e-09
8.83725e-03	2.45188e-09	2.43402e-09	2.83638e-09
8.90835e-03	2.39647e-09	2.37916e-09	2.75346e-09
8.98003e-03	2.34281e-09	2.32524e-09	2.70614e-09
9.05229e-03	2.29308e-09	2.27588e-09	2.68563e-09
9.12513e-03	2.24575e-09	2.22877e-09	2.66868e-09
9.19855e-03	2.20000e-09	2.18296e-09	2.65276e-09
9.27256e-03	2.15540e-09	2.13897e-09	2.63602e-09
9.34717e-03	2.11141e-09	2.09489e-09	2.62147e-09
9.42238e-03	2.06876e-09	2.05261e-09	2.60740e-09
9.49820e-03	2.04864e-09	2.03201e-09	2.59449e-09
9.57462e-03	2.02937e-09	2.01299e-09	2.57652e-09
9.65167e-03	2.01097e-09	1.99408e-09	2.56107e-09
9.72933e-03	1.99357e-09	1.97728e-09	2.54454e-09
9.80761e-03	1.97909e-09	1.96368e-09	2.53189e-09
9.88653e-03	1.96625e-09	1.93940e-09	2.52137e-09
9.96608e-03	1.95430e-09	1.90581e-09	2.53864e-09
1.00463e-02	1.94232e-09	1.87241e-09	2.52815e-09
1.01271e-02	1.93068e-09	1.84031e-09	2.51834e-09
1.02086e-02	1.91995e-09	1.80841e-09	2.50878e-09
1.02907e-02	1.93338e-09	1.79685e-09	2.22582e-09
1.03735e-02	1.97897e-09	1.79256e-09	2.26346e-09
1.04570e-02	1.97956e-09	1.76630e-09	2.23718e-09
1.05411e-02	1.97677e-09	1.73923e-09	2.20771e-09
1.06260e-02	1.97450e-09	1.71191e-09	2.17887e-09
1.07115e-02	1.97355e-09	1.68507e-09	2.15293e-09
1.07976e-02	1.97226e-09	1.66033e-09	2.12581e-09
1.08845e-02	1.97078e-09	1.63602e-09	2.11748e-09
1.09721e-02	1.97048e-09	1.61204e-09	2.11866e-09
1.10604e-02	1.97193e-09	1.58996e-09	2.12220e-09
1.11494e-02	1.97510e-09	1.56852e-09	2.12707e-09
1.12391e-02	1.97810e-09	1.54759e-09	2.13015e-09
1.13295e-02	1.97982e-09	1.52773e-09	2.12740e-09
1.14207e-02	1.98408e-09	1.51537e-09	2.12972e-09
1.15126e-02	1.99291e-09	1.53152e-09	2.13653e-09
1.16052e-02	2.00391e-09	1.54961e-09	2.14413e-09
1.16986e-02	2.01668e-09	1.56844e-09	2.15623e-09
1.17927e-02	1.72092e-09	1.58789e-09	1.84414e-09
1.18876e-02	1.66453e-09	1.60797e-09	1.79851e-09
1.19833e-02	1.61113e-09	1.56770e-09	1.78152e-09
1.20797e-02	1.56078e-09	1.52129e-09	1.80070e-09
1.21769e-02	1.51316e-09	1.47565e-09	1.82140e-09
1.22749e-02	1.46801e-09	1.43402e-09	1.84191e-09
1.23736e-02	1.42538e-09	1.39365e-09	1.86611e-09
1.24732e-02	1.38519e-09	1.35629e-09	1.89108e-09
1.25736e-02	1.34704e-09	1.31911e-09	1.91899e-09
1.26747e-02	1.28348e-09	1.25759e-09	1.66268e-09
1.27767e-02	1.26858e-09	1.24360e-09	1.63192e-09
1.28795e-02	1.28182e-09	1.25677e-09	1.62086e-09
1.29831e-02	1.26903e-09	1.24453e-09	1.61112e-09
1.30876e-02	1.25730e-09	1.23461e-09	1.60228e-09
1.31929e-02	1.24737e-09	1.22565e-09	1.59155e-09
1.32991e-02	1.23977e-09	1.21803e-09	1.56353e-09
1.34061e-02	1.23308e-09	1.19652e-09	1.53699e-09
1.35140e-02	1.22732e-09	1.16789e-09	1.51099e-09
1.36227e-02	1.22294e-09	1.14244e-09	1.48817e-09
1.37323e-02	1.21974e-09	1.11879e-09	1.46571e-09
1.38428e-02	1.21768e-09	1.09689e-09	1.44459e-09
1.39542e-02	1.21684e-09	1.07696e-09	1.42545e-09
1.40665e-02	1.21795e-09	1.05803e-09	1.35914e-09
1.41796e-02	1.22076e-09	1.04073e-09	1.34366e-09
1.42937e-02	1.22513e-09	1.02355e-09	1.32969e-09
1.44087e-02	1.23135e-09	1.00856e-09	1.31756e-09
1.45247e-02	1.23950e-09	9.94271e-10	1.32002e-09
1.46416e-02	1.24938e-09	9.81439e-10	1.32995e-09
1.47594e-02	1.26151e-09	9.69933e-10	1.34513e-09
1.48781e-02	1.27590e-09	9.58767e-10	1.36195e-09
1.49978e-02	1.29286e-09	9.47695e-10	1.38133e-09
1.51185e-02	1.26547e-09	9.35872e-10	1.36409e-09
1.52402e-02	1.22777e-09	9.36205e-10	1.32270e-09
1.53628e-02	1.19212e-09	9.76871e-10	1.28705e-09
1.54864e-02	1.15949e-09	9.98636e-10	1.28003e-09
1.56110e-02	1.08989e-09	1.02147e-09	1.28066e-09
1.57366e-02	1.06167e-09	1.01852e-09	1.28149e-09
1.58632e-02	1.03545e-09	9.92404e-10	1.28104e-09
1.59909e-02	1.02392e-09	9.80505e-10	1.28446e-09
1.61195e-02	1.02012e-09	9.76186e-10	1.28923e-09
1.62493e-02	1.01770e-09	9.73111e-10	1.30617e-09
1.63800e-02	1.01603e-09	9.70889e-10	1.34939e-09
1.65118e-02	1.01575e-09	9.69372e-10	1.30798e-09
1.66447e-02	1.01616e-09	9.66681e-10	1.31670e-09
1.67786e-02	1.01832e-09	9.67777e-10	1.32669e-09
1.69136e-02	1.02056e-09	9.68752e-10	1.33501e-09
1.70497e-02	1.02407e-09	9.72291e-10	1.34646e-09
1.71869e-02	1.02862e-09	9.55280e-10	1.37573e-09
1.73252e-02	1.03537e-09	9.35133e-10	1.36731e-09
1.74646e-02	1.04420e-09	9.18269e-10	1.36309e-09
1.76051e-02	1.05486e-09	9.02540e-10	1.35936e-09
1.77467e-02	1.06720e-09	8.87202e-10	1.35894e-09
1.78895e-02	1.08203e-09	8.75190e-10	1.36076e-09
1.80335e-02	1.09963e-09	8.63495e-10	1.36473e-09
1.81786e-02	1.11757e-09	8.52898e-10	1.36966e-09
1.83249e-02	1.13815e-09	8.42996e-10	1.37337e-09
1.84723e-02	1.16329e-09	8.35429e-10	1.37879e-09
1.86209e-02	1.18996e-09	8.27927e-10	1.37996e-09
1.87708e-02	1.19952e-09	8.20885e-10	1.38428e-09
1.89218e-02	1.16674e-09	8.15223e-10	1.39289e-09
1.90740e-02	1.27465e-09	9.67788e-10	1.52520e-09
1.92275e-02	1.26300e-09	1.00124e-09	1.53707e-09
1.93822e-02	1.26283e-09	1.03662e-09	1.55257e-09
1.95382e-02	1.26305e-09	1.07396e-09	1.56787e-09
1.96954e-02	1.26526e-09	1.11586e-09	1.58439e-09
1.98539e-02	1.26625e-09	1.16042e-09	1.59843e-09
2.00136e-02	1.26820e-09	1.20795e-09	1.61200e-09
2.01747e-02	1.27262e-09	1.22912e-09	1.62765e-09
2.03370e-02	1.27785e-09	1.23525e-09	1.64443e-09
2.05006e-02	1.28436e-09	1.24082e-09	1.66087e-09
2.06656e-02	1.29394e-09	1.25173e-09	1.67961e-09
2.08319e-02	1.30061e-09	1.22807e-09	1.69170e-09
2.09995e-02	1.31052e-09	1.19456e-09	1.70564e-09
2.11685e-02	1.32281e-09	1.16687e-09	1.72031e-09
2.13388e-02	1.33927e-09	1.14249e-09	1.74188e-09
2.15105e-02	1.35490e-09	1.11711e-09	1.75628e-09
2.16836e-02	1.37383e-09	1.09425e-09	1.77269e-09
2.18580e-02	1.39794e-09	1.07462e-09	1.79122e-09
2.20339e-02	1.42722e-09	1.05701e-09	1.81209e-09
2.22112e-02	1.46366e-09	9.79654e-10	1.83534e-09
2.23899e-02	1.50043e-09	9.66746e-10	1.86018e-09
2.25701e-02	1.52161e-09	9.53299e-10	1.88257e-09
2.27517e-02	1.54548e-09	9.40449e-10	1.90909e-09
2.29347e-02	1.57300e-09	9.62250e-10	1.93857e-09
2.31193e-02	1.60304e-09	9.97978e-10	1.97258e-09
2.33053e-02	1.63026e-09	1.03061e-09	2.00173e-09
2.34928e-02	1.65735e-09	1.06563e-09	2.02657e-09
2.36819e-02	1.68335e-09	1.10221e-09	2.04737e-09
2.38724e-02	1.70871e-09	1.13802e-09	2.06780e-09
2.40645e-02	1.73279e-09	1.17488e-09	2.08341e-09
2.42581e-02	1.76013e-09	1.21928e-09	2.10340e-09
2.44533e-02	1.79041e-09	1.26606e-09	2.12081e-09
2.46501e-02	1.81534e-09	1.31397e-09	2.13951e-09
2.48484e-02	1.84978e-09	1.37343e-09	2.16163e-09
2.50484e-02	1.89439e-09	1.44839e-09	2.19516e-09
2.52499e-02	1.94104e-09	1.53520e-09	2.23039e-09
2.54531e-02	1.98856e-09	1.63973e-09	2.26864e-09
2.56579e-02	2.04028e-09	1.76511e-09	2.31029e-09
2.58643e-02	2.10254e-09	1.92383e-09	2.36127e-09
2.60724e-02	2.15778e-09	2.11309e-09	2.40082e-09
2.62822e-02	2.21681e-09	2.18285e-09	2.53852e-09
2.64937e-02	2.27944e-09	2.24487e-09	2.97034e-09
2.67069e-02	2.34536e-09	2.30851e-09	2.54148e-09
2.69218e-02	2.38829e-09	2.35534e-09	2.55939e-09
2.71384e-02	2.28361e-09	2.25530e-09	2.58520e-09
2.73567e-02	2.33802e-09	2.30921e-09	2.62081e-09
2.75769e-02	2.39182e-09	2.36240e-09	2.65516e-09
2.77988e-02	2.44138e-09	2.41166e-09	2.68721e-09
2.80224e-02	2.48994e-09	2.45960e-09	2.72123e-09
2.82479e-02	2.53458e-09	2.50359e-09	2.75083e-09
2.84752e-02	2.57856e-09	2.54820e-09	2.78279e-09
2.87043e-02	2.61780e-09	2.58480e-09	2.81005e-09
2.89353e-02	2.66573e-09	2.62384e-09	2.84371e-09
2.91681e-02	2.71436e-09	2.63903e-09	2.88927e-09
2.94028e-02	2.76508e-09	2.66178e-09	2.95255e-09
2.96394e-02	2.81146e-09	2.67486e-09	3.01374e-09
2.98779e-02	2.84791e-09	2.68861e-09	3.06114e-09
3.01183e-02	2.87725e-09	2.68260e-09	3.09276e-09
3.03606e-02	2.90163e-09	2.68856e-09	3.13463e-09
3.06049e-02	2.91759e-09	2.68389e-09	3.16129e-09
3.08512e-02	2.92164e-09	2.67781e-09	3.19594e-09
3.10994e-02	2.93889e-09	2.67611e-09	3.23896e-09
3.13496e-02	2.96356e-09	2.67151e-09	3.27175e-09
3.16019e-02	2.95833e-09	2.64183e-09	3.29248e-09
3.18562e-02	2.84340e-09	2.48529e-09	3.31289e-09
3.21125e-02	2.81019e-09	2.19626e-09	3.34806e-09
3.23709e-02	2.78277e-09	2.16060e-09	3.37956e-09
3.26313e-02	2.76122e-09	2.16083e-09	3.38284e-09
3.28939e-02	2.75123e-09	2.17752e-09	3.14120e-09
3.31586e-02	2.75346e-09	1.93843e-09	2.80709e-09
3.34254e-02	2.77205e-09	1.97223e-09	2.83544e-09
3.36943e-02	2.81067e-09	2.01065e-09	2.90017e-09
3.39654e-02	2.86325e-09	2.05219e-09	2.97387e-09
3.42387e-02	2.93713e-09	2.10083e-09	3.06899e-09
3.45142e-02	3.02598e-09	2.15293e-09	3.17294e-09
3.47919e-02	3.13299e-09	2.20784e-09	3.29650e-09
3.50719e-02	3.25254e-09	2.26920e-09	3.42832e-09
3.53541e-02	3.38891e-09	2.33019e-09	3.57716e-09
3.56386e-02	3.53310e-09	2.39762e-09	3.73045e-09
3.59253e-02	3.68413e-09	2.46589e-09	3.89085e-09
3.62144e-02	3.84902e-09	2.54367e-09	4.06841e-09
3.65058e-02	4.02880e-09	2.62854e-09	4.25933e-09
3.67995e-02	4.23582e-09	2.72722e-09	4.48006e-09
3.70956e-02	4.46910e-09	2.84052e-09	4.72983e-09
3.73941e-02	4.72118e-09	2.95894e-09	4.99748e-09
3.76950e-02	4.96270e-09	3.06464e-09	5.25867e-09
3.79983e-02	5.18748e-09	3.15114e-09	5.49802e-09
3.83040e-02	5.44048e-09	3.24302e-09	5.77117e-09
3.86122e-02	5.70739e-09	3.35075e-09	6.05736e-09
3.89229e-02	5.99232e-09	3.47455e-09	6.35672e-09
3.92361e-02	6.31211e-09	3.61351e-09	6.69487e-09
3.95518e-02	6.66051e-09	3.76466e-09	7.06312e-09
3.98701e-02	7.04369e-09	3.92553e-09	7.46801e-09
4.01909e-02	7.46107e-09	4.09319e-09	7.91857e-09
4.05143e-02	7.91603e-09	4.26350e-09	8.40549e-09
4.08402e-02	8.43072e-09	4.44748e-09	8.95906e-09
4.11689e-02	9.06755e-09	4.68245e-09	9.64532e-09
4.15001e-02	9.78395e-09	4.91764e-09	1.04252e-08
4.18340e-02	1.04443e-08	5.16075e-09	1.11268e-08
4.21706e-02	1.10827e-08	5.41900e-09	1.18148e-08
4.25100e-02	1.17885e-08	5.69063e-09	1.25538e-08
4.28520e-02	1.25833e-08	5.99316e-09	1.33975e-08
4.31968e-02	1.34954e-08	6.32538e-09	1.43802e-08
4.35444e-02	1.45401e-08	6.68585e-09	1.54992e-08
4.38948e-02	1.57693e-08	7.09202e-09	1.68314e-08
4.42479e-02	1.72080e-08	7.52959e-09	1.84049e-08
4.46040e-02	1.88580e-08	7.99674e-09	2.02053e-08
4.49629e-02	2.05374e-08	8.48717e-09	2.20261e-08
4.53247e-02	2.19463e-08	9.01802e-09	2.35277e-08
4.56894e-02	2.35690e-08	9.60723e-09	2.52760e-08
4.60570e-02	2.54614e-08	1.02564e-08	2.73299e-08
4.64276e-02	2.76957e-08	1.09799e-08	2.97747e-08
4.68011e-02	3.03464e-08	1.17822e-08	3.26890e-08
4.71777e-02	3.35186e-08	1.26881e-08	3.62093e-08
4.75573e-02	3.73539e-08	1.36714e-08	4.05014e-08
4.79400e-02	4.20581e-08	1.67507e-08	4.58590e-08
4.83257e-02	4.59469e-08	1.81522e-08	5.01208e-08
4.87146e-02	4.98979e-08	1.97159e-08	5.45082e-08
4.91065e-02	5.47037e-08	2.14751e-08	5.98478e-08
4.95017e-02	6.05829e-08	2.34875e-08	6.64466e-08
4.99000e-02	6.88570e-08	2.62048e-08	7.58156e-08


==> anc/limits/HVeV_Run2_DMe_F1_100V_Limit.tsv <==
5.00000e-01	1.38085e-25	1.34941e-25	1.46920e-25
5.50000e-01	3.13315e-27	3.06118e-27	3.33389e-27
6.00000e-01	8.99145e-28	8.78506e-28	9.56830e-28
6.50000e-01	3.93901e-28	3.84854e-28	4.19137e-28
7.00000e-01	2.01676e-28	1.97046e-28	2.14597e-28
7.50000e-01	1.17071e-28	1.14412e-28	1.24553e-28
8.00000e-01	7.22042e-29	7.05717e-29	7.68215e-29
9.00000e-01	3.14826e-29	3.07675e-29	3.34970e-29
1.00000e+00	1.56417e-29	1.52838e-29	1.66418e-29
2.00000e+00	3.92673e-32	3.77536e-32	5.45969e-32
3.00000e+00	4.47586e-33	4.13127e-33	6.44686e-33
4.00000e+00	1.98949e-33	1.79766e-33	2.29916e-33
5.00000e+00	1.37514e-33	1.23139e-33	1.50340e-33
6.00000e+00	1.15730e-33	9.74498e-34	1.26523e-33
7.00000e+00	1.06302e-33	8.34749e-34	1.16201e-33
8.00000e+00	9.90200e-34	7.62812e-34	1.09421e-33
9.00000e+00	9.13049e-34	7.25296e-34	1.00844e-33
1.00000e+01	8.69703e-34	7.08236e-34	9.85372e-34
2.00000e+01	9.11066e-34	8.17436e-34	1.08243e-33
5.00000e+01	1.63076e-33	1.52395e-33	1.86415e-33
1.00000e+02	2.94152e-33	2.53604e-33	3.33933e-33
2.00000e+02	5.59493e-33	4.27407e-33	6.32747e-33
5.00000e+02	1.35793e-32	1.02973e-32	1.53234e-32
1.00000e+03	2.68942e-32	2.03552e-32	3.03246e-32
1.00000e+04	2.66588e-31	2.01361e-31	3.00414e-31


==> anc/limits/HVeV_Run2_DMe_Fq2_100V_Limit.tsv <==
5.00000e-01	7.92461e-27	7.74256e-27	8.43114e-27
5.50000e-01	1.52060e-28	1.48612e-28	1.61788e-28
6.00000e-01	4.44632e-29	4.34550e-29	4.73109e-29
6.50000e-01	2.08446e-29	2.03717e-29	2.21794e-29
7.00000e-01	1.18975e-29	1.16277e-29	1.26586e-29
7.50000e-01	7.69988e-30	7.52558e-30	8.19214e-30
8.00000e-01	5.38068e-30	5.25861e-30	5.72439e-30
9.00000e-01	3.03561e-30	2.96674e-30	3.22980e-30
1.00000e+00	1.93985e-30	1.89577e-30	2.06390e-30
2.00000e+00	6.23743e-32	5.96162e-32	8.29077e-32
3.00000e+00	1.36865e-32	1.29136e-32	1.98249e-32
4.00000e+00	7.86523e-33	7.30916e-33	1.17733e-32
5.00000e+00	6.19297e-33	5.70147e-33	8.45526e-33
6.00000e+00	5.56880e-33	5.09810e-33	7.13614e-33
7.00000e+00	5.34096e-33	4.87031e-33	6.53977e-33
8.00000e+00	5.30032e-33	4.82285e-33	6.13089e-33
9.00000e+00	5.36153e-33	4.86733e-33	6.17591e-33
1.00000e+01	5.48385e-33	4.96965e-33	6.18096e-33
2.00000e+01	7.82336e-33	6.98391e-33	8.54843e-33
5.00000e+01	1.62781e-32	1.38305e-32	1.77835e-32
1.00000e+02	3.06714e-32	2.55692e-32	3.35096e-32
2.00000e+02	5.95785e-32	4.91818e-32	6.51170e-32
5.00000e+02	1.46385e-31	1.20141e-31	1.60004e-31
1.00000e+03	2.91094e-31	2.38479e-31	3.18138e-31
1.00000e+04	2.89598e-30	2.36841e-30	3.16481e-30


==> anc/limits/HVeV_Run2_DPA_100V_Limit.tsv <==
1.20137e-03	2.35035e-09	1.15090e-09	9.12193e-09
1.21104e-03	1.97676e-09	1.02875e-09	6.81057e-09
1.22078e-03	1.47548e-09	9.38928e-10	3.43132e-09
1.23061e-03	1.25685e-09	8.56923e-10	2.55391e-09
1.24051e-03	1.10425e-09	7.94567e-10	2.01898e-09
1.25049e-03	9.78618e-10	7.47531e-10	1.59217e-09
1.26055e-03	9.00259e-10	7.08301e-10	1.38266e-09
1.27069e-03	8.28343e-10	6.68643e-10	1.20993e-09
1.28092e-03	7.64460e-10	6.28133e-10	1.07848e-09
1.29123e-03	6.66903e-10	5.40581e-10	9.66201e-10
1.30162e-03	6.04643e-10	4.82717e-10	9.02447e-10
1.31209e-03	5.50651e-10	4.40898e-10	8.17241e-10
1.32265e-03	5.11887e-10	4.08593e-10	7.64138e-10
1.33329e-03	4.80286e-10	3.82794e-10	7.19207e-10
1.34402e-03	4.53257e-10	3.61608e-10	6.77354e-10
1.35483e-03	4.30651e-10	3.43884e-10	6.42569e-10
1.36573e-03	4.11395e-10	3.28729e-10	6.13069e-10
1.37672e-03	3.94747e-10	3.15567e-10	5.87681e-10
1.38780e-03	3.80173e-10	3.04072e-10	5.65389e-10
1.39897e-03	3.57049e-10	2.93876e-10	5.02143e-10
1.41022e-03	3.40452e-10	2.84759e-10	4.63976e-10
1.42157e-03	3.32207e-10	2.76573e-10	4.56836e-10
1.43301e-03	3.24661e-10	2.69141e-10	4.50177e-10
1.44454e-03	3.17724e-10	2.62383e-10	4.43908e-10
1.45616e-03	3.11312e-10	2.56188e-10	4.37913e-10
1.46788e-03	3.05349e-10	2.50470e-10	4.32246e-10
1.47969e-03	2.99793e-10	2.45185e-10	4.26779e-10
1.49159e-03	2.90991e-10	2.40295e-10	4.06587e-10
1.50360e-03	2.76697e-10	2.32969e-10	3.72213e-10
1.51569e-03	2.60400e-10	2.20743e-10	3.45694e-10
1.52789e-03	2.52041e-10	2.17082e-10	3.24352e-10
1.54018e-03	2.47416e-10	2.17211e-10	3.06912e-10
1.55258e-03	2.36046e-10	2.07019e-10	2.93314e-10
1.56507e-03	2.29968e-10	2.01762e-10	2.85569e-10
1.57766e-03	2.28163e-10	2.02015e-10	2.78255e-10
1.59036e-03	2.21162e-10	1.95126e-10	2.71587e-10
1.60315e-03	2.15225e-10	1.89273e-10	2.66292e-10
1.61605e-03	2.12331e-10	1.87189e-10	2.61502e-10
1.62906e-03	2.07745e-10	1.82738e-10	2.56994e-10
1.64216e-03	2.03176e-10	1.78169e-10	2.52789e-10
1.65538e-03	2.00919e-10	1.76594e-10	2.48985e-10
1.66870e-03	1.97355e-10	1.72980e-10	2.45731e-10
1.68212e-03	1.93710e-10	1.69310e-10	2.42640e-10
1.69566e-03	1.92083e-10	1.68182e-10	2.39759e-10
1.70930e-03	1.88645e-10	1.65267e-10	2.35203e-10
1.72306e-03	1.84835e-10	1.62277e-10	2.29500e-10
1.73692e-03	1.82679e-10	1.61290e-10	2.24222e-10
1.75090e-03	1.79293e-10	1.58574e-10	2.19309e-10
1.76498e-03	1.75757e-10	1.55511e-10	2.14791e-10
1.77919e-03	1.72459e-10	1.52693e-10	2.10568e-10
1.79350e-03	1.70948e-10	1.51888e-10	2.07240e-10
1.80793e-03	1.69667e-10	1.51223e-10	2.04517e-10
1.82248e-03	1.68097e-10	1.50055e-10	2.01939e-10
1.83714e-03	1.65366e-10	1.47313e-10	1.99472e-10
1.85193e-03	1.62718e-10	1.44741e-10	1.96836e-10
1.86683e-03	1.59821e-10	1.41952e-10	1.93775e-10
1.88185e-03	1.57118e-10	1.39351e-10	1.90973e-10
1.89699e-03	1.56897e-10	1.39915e-10	1.88696e-10
1.91225e-03	1.54754e-10	1.37833e-10	1.86542e-10
1.92764e-03	1.55108e-10	1.35275e-10	1.94817e-10
1.94315e-03	1.51856e-10	1.32858e-10	1.89550e-10
1.95879e-03	1.48646e-10	1.30575e-10	1.84088e-10
1.97455e-03	1.42272e-10	1.23905e-10	1.79156e-10
1.99044e-03	1.40277e-10	1.22045e-10	1.77025e-10
2.00645e-03	1.36898e-10	1.20704e-10	1.68302e-10
2.02260e-03	1.34408e-10	1.17345e-10	1.68449e-10
2.03887e-03	1.33282e-10	1.15820e-10	1.68717e-10
2.05528e-03	1.33491e-10	1.16048e-10	1.68773e-10
2.07181e-03	1.31294e-10	1.13687e-10	1.67262e-10
2.08848e-03	1.27438e-10	1.09672e-10	1.64277e-10
2.10529e-03	1.24461e-10	1.06751e-10	1.61505e-10
2.12223e-03	1.24445e-10	1.07616e-10	1.58919e-10
2.13930e-03	1.27746e-10	1.12859e-10	1.56479e-10
2.15652e-03	1.23145e-10	1.08452e-10	1.51744e-10
2.17387e-03	1.17747e-10	1.03082e-10	1.46798e-10
2.19136e-03	1.16978e-10	1.03511e-10	1.42821e-10
2.20899e-03	1.16599e-10	1.01538e-10	1.46869e-10
2.22677e-03	1.15605e-10	1.00575e-10	1.45876e-10
2.24468e-03	1.17185e-10	1.02989e-10	1.44961e-10
2.26275e-03	1.08806e-10	9.23532e-11	1.44096e-10
2.28095e-03	1.08769e-10	9.28497e-11	1.42454e-10
2.29931e-03	1.05825e-10	8.98877e-11	1.40004e-10
2.31781e-03	1.07663e-10	9.30244e-11	1.37708e-10
2.33646e-03	1.09016e-10	9.57934e-11	1.34932e-10
2.35526e-03	1.03187e-10	8.92504e-11	1.31740e-10
2.37421e-03	1.00456e-10	8.61167e-11	1.30525e-10
2.39331e-03	9.85437e-11	8.40372e-11	1.29367e-10
2.41257e-03	9.79850e-11	8.36383e-11	1.28401e-10
2.43198e-03	9.46363e-11	7.95074e-11	1.27895e-10
2.45155e-03	9.41778e-11	7.91267e-11	1.27258e-10
2.47127e-03	9.36507e-11	7.86606e-11	1.26608e-10
2.49116e-03	9.24585e-11	7.73509e-11	1.25988e-10
2.51120e-03	9.18934e-11	7.67489e-11	1.25615e-10
2.53141e-03	9.12471e-11	7.61824e-11	1.24827e-10
2.55178e-03	9.05213e-11	7.54991e-11	1.24150e-10
2.57231e-03	8.80819e-11	7.26488e-11	1.23425e-10
2.59301e-03	8.80239e-11	7.27665e-11	1.22762e-10
2.61387e-03	8.28680e-11	6.67617e-11	1.21557e-10
2.63490e-03	8.04259e-11	6.48209e-11	1.17887e-10
2.65611e-03	7.78421e-11	6.25774e-11	1.14678e-10
2.67748e-03	7.76433e-11	6.31437e-11	1.11829e-10
2.69902e-03	7.77247e-11	6.40361e-11	1.09140e-10
2.72074e-03	7.71618e-11	6.43445e-11	1.05817e-10
2.74263e-03	7.61005e-11	6.39180e-11	1.02885e-10
2.76470e-03	7.34616e-11	6.13962e-11	1.00302e-10
2.78694e-03	7.24993e-11	6.09074e-11	9.79751e-11
2.80937e-03	7.11588e-11	5.97745e-11	9.62108e-11
2.83197e-03	7.01992e-11	5.89488e-11	9.49876e-11
2.85476e-03	7.01244e-11	5.92339e-11	9.37964e-11
2.87773e-03	6.97753e-11	5.91430e-11	9.27187e-11
2.90089e-03	6.91940e-11	5.87217e-11	9.17327e-11
2.92423e-03	6.84291e-11	5.82104e-11	9.03004e-11
2.94776e-03	6.69167e-11	5.67175e-11	8.89192e-11
2.97147e-03	6.59015e-11	5.58064e-11	8.77112e-11
2.99538e-03	6.51822e-11	5.52175e-11	8.67057e-11
3.01949e-03	6.42411e-11	5.43246e-11	8.57516e-11
3.04378e-03	6.33891e-11	5.35020e-11	8.49575e-11
3.06827e-03	6.33158e-11	5.29362e-11	8.64362e-11
3.09296e-03	6.32653e-11	5.16061e-11	9.06046e-11
3.11785e-03	6.33137e-11	5.04377e-11	9.49783e-11
3.14293e-03	6.28365e-11	4.87021e-11	9.94432e-11
3.16822e-03	6.22885e-11	4.68480e-11	1.04549e-10
3.19372e-03	6.09729e-11	4.53442e-11	1.04614e-10
3.21941e-03	5.43882e-11	4.35437e-11	8.07866e-11
3.24532e-03	5.08458e-11	4.13459e-11	7.33378e-11
3.27143e-03	4.75358e-11	3.87442e-11	6.82209e-11
3.29775e-03	4.33435e-11	3.53308e-11	6.22060e-11
3.32429e-03	3.68689e-11	3.01959e-11	5.23800e-11
3.35104e-03	3.21335e-11	2.67504e-11	4.42345e-11
3.37800e-03	2.88789e-11	2.48127e-11	3.73761e-11
3.40518e-03	2.56469e-11	2.41101e-11	2.78660e-11
3.43258e-03	2.39018e-11	2.35453e-11	2.47217e-11
3.46020e-03	2.27270e-11	2.24611e-11	2.34521e-11
3.48804e-03	2.18512e-11	2.15802e-11	2.26166e-11
3.51611e-03	2.11529e-11	2.08818e-11	2.19154e-11
3.54440e-03	2.08334e-11	2.05692e-11	2.15795e-11
3.57292e-03	2.06753e-11	2.04227e-11	2.14031e-11
3.60167e-03	2.05316e-11	2.02826e-11	2.12390e-11
3.63065e-03	2.03953e-11	2.01489e-11	2.10887e-11
3.65986e-03	2.02704e-11	2.00245e-11	2.09536e-11
3.68931e-03	2.01587e-11	1.99157e-11	2.08322e-11
3.71899e-03	2.00562e-11	1.98141e-11	2.07228e-11
3.74892e-03	1.99566e-11	1.97151e-11	2.06178e-11
3.77908e-03	1.98624e-11	1.96207e-11	2.05184e-11
3.80949e-03	1.98370e-11	1.95951e-11	2.04925e-11
3.84014e-03	1.53023e-11	1.49055e-11	1.64764e-11
3.87104e-03	1.22938e-11	1.20860e-11	1.30096e-11
3.90219e-03	1.05741e-11	1.04065e-11	1.11219e-11
3.93359e-03	9.41760e-12	9.24477e-12	9.88839e-12
3.96524e-03	8.56703e-12	8.37588e-12	9.01089e-12
3.99714e-03	7.90764e-12	7.69256e-12	8.34281e-12
4.02930e-03	7.39254e-12	7.14608e-12	7.84756e-12
4.06173e-03	6.99690e-12	6.71697e-12	7.47071e-12
4.09441e-03	6.57089e-12	6.24388e-12	7.08337e-12
4.12735e-03	6.32411e-12	5.94075e-12	6.86270e-12
4.16056e-03	6.15599e-12	5.71461e-12	6.71805e-12
4.19404e-03	6.05162e-12	5.55498e-12	6.63138e-12
4.22779e-03	6.07348e-12	5.54253e-12	6.66538e-12
4.26180e-03	6.13246e-12	5.58720e-12	6.72515e-12
4.29610e-03	6.10536e-12	5.60651e-12	6.64046e-12
4.33066e-03	5.67334e-12	5.23474e-12	6.10701e-12
4.36551e-03	5.45773e-12	5.03567e-12	5.82162e-12
4.40064e-03	5.30457e-12	4.88584e-12	5.61989e-12
4.43604e-03	5.16904e-12	4.75062e-12	5.44677e-12
4.47174e-03	4.93197e-12	4.51480e-12	5.18437e-12
4.50772e-03	4.62912e-12	4.21890e-12	4.85667e-12
4.54399e-03	4.24191e-12	3.94081e-12	4.54928e-12
4.58055e-03	3.92769e-12	3.69587e-12	4.27962e-12
4.61741e-03	3.68460e-12	3.51243e-12	4.07781e-12
4.65456e-03	3.46315e-12	3.33953e-12	3.88932e-12
4.69201e-03	3.27071e-12	3.18611e-12	3.72653e-12
4.72977e-03	3.09632e-12	3.04271e-12	3.57432e-12
4.76782e-03	2.94051e-12	2.91101e-12	3.43584e-12
4.80619e-03	2.80226e-12	2.79106e-12	3.31473e-12
4.84486e-03	2.68774e-12	2.68299e-12	3.20394e-12
4.88384e-03	2.59632e-12	2.59133e-12	3.10942e-12
4.92314e-03	2.50842e-12	2.50377e-12	3.02056e-12
4.96275e-03	2.42172e-12	2.41690e-12	2.93007e-12
5.00268e-03	2.34042e-12	2.33585e-12	2.84735e-12
5.04294e-03	2.26650e-12	2.26187e-12	2.77194e-12
5.08351e-03	2.20954e-12	2.20515e-12	2.73020e-12
5.12442e-03	2.17907e-12	2.17474e-12	2.70806e-12
5.16565e-03	2.15128e-12	2.14648e-12	2.68691e-12
5.20721e-03	2.12504e-12	2.11976e-12	2.66902e-12
5.24911e-03	2.09678e-12	2.09145e-12	2.64710e-12
5.29135e-03	2.06644e-12	2.06156e-12	2.62371e-12
5.33392e-03	2.03628e-12	2.03143e-12	2.59939e-12
5.37684e-03	2.00538e-12	2.00015e-12	2.57262e-12
5.42011e-03	1.97565e-12	1.97067e-12	2.54896e-12
5.46372e-03	1.94712e-12	1.94227e-12	2.54234e-12
5.50768e-03	1.92036e-12	1.91555e-12	2.49093e-12
5.55200e-03	1.89523e-12	1.89047e-12	2.44323e-12
5.59667e-03	1.87203e-12	1.86715e-12	2.40912e-12
5.64170e-03	1.85055e-12	1.84611e-12	2.38148e-12
5.68710e-03	1.83056e-12	1.82620e-12	2.36469e-12
5.73286e-03	1.79702e-12	1.79312e-12	2.31283e-12
5.77899e-03	1.76138e-12	1.75738e-12	2.25763e-12
5.82549e-03	1.72709e-12	1.72274e-12	2.20446e-12
5.87236e-03	1.69353e-12	1.68873e-12	2.15099e-12
5.91961e-03	1.66018e-12	1.65509e-12	2.10002e-12
5.96724e-03	1.62758e-12	1.62280e-12	2.04789e-12
6.01525e-03	1.59565e-12	1.58835e-12	1.99439e-12
6.06366e-03	1.56701e-12	1.55362e-12	1.93898e-12
6.11245e-03	1.53816e-12	1.51909e-12	1.88656e-12
6.16163e-03	1.51189e-12	1.48745e-12	1.83700e-12
6.21121e-03	1.48954e-12	1.45984e-12	1.79366e-12
6.26118e-03	1.47024e-12	1.43607e-12	1.75357e-12
6.31156e-03	1.44757e-12	1.40789e-12	1.70882e-12
6.36235e-03	1.42562e-12	1.38038e-12	1.66569e-12
6.41354e-03	1.40435e-12	1.35360e-12	1.62267e-12
6.46515e-03	1.38378e-12	1.32709e-12	1.58065e-12
6.51717e-03	1.36393e-12	1.30131e-12	1.52407e-12
6.56961e-03	1.34471e-12	1.27625e-12	1.48502e-12
6.62247e-03	1.32616e-12	1.25170e-12	1.44766e-12
6.67575e-03	1.30823e-12	1.22815e-12	1.41124e-12
6.72947e-03	1.29095e-12	1.20505e-12	1.37582e-12
6.78362e-03	1.27383e-12	1.18202e-12	1.34131e-12
6.83820e-03	1.25516e-12	1.15755e-12	1.31298e-12
6.89322e-03	1.23665e-12	1.13313e-12	1.29398e-12
6.94869e-03	1.21850e-12	1.10926e-12	1.27477e-12
7.00460e-03	1.20078e-12	1.08562e-12	1.25606e-12
7.06096e-03	1.18360e-12	1.06247e-12	1.23835e-12
7.11777e-03	1.16677e-12	1.03999e-12	1.22041e-12
7.17504e-03	1.15018e-12	1.01785e-12	1.20326e-12
7.23278e-03	1.13827e-12	9.99712e-13	1.19062e-12
7.29097e-03	1.12833e-12	9.82989e-13	1.18018e-12
7.34964e-03	1.11878e-12	9.66734e-13	1.17041e-12
7.40878e-03	1.11518e-12	9.51040e-13	1.16660e-12
7.46839e-03	1.10647e-12	9.35344e-13	1.15735e-12
7.52848e-03	1.09833e-12	9.16476e-13	1.14878e-12
7.58906e-03	1.09074e-12	8.98000e-13	1.14131e-12
7.65012e-03	1.07482e-12	8.78947e-13	1.13063e-12
7.71168e-03	1.03649e-12	8.60467e-13	1.09084e-12
7.77373e-03	9.99953e-13	8.42625e-13	1.05222e-12
7.83628e-03	9.65160e-13	8.25432e-13	1.01581e-12
7.89933e-03	9.21864e-13	8.08661e-13	9.70578e-13
7.96289e-03	8.90547e-13	7.92131e-13	9.40678e-13
8.02696e-03	8.60755e-13	7.76138e-13	9.40216e-13
8.09155e-03	8.32385e-13	7.60837e-13	9.39846e-13
8.15666e-03	8.05089e-13	7.46065e-13	9.43888e-13
8.22229e-03	7.77330e-13	7.30084e-13	9.41894e-13
8.28845e-03	7.50096e-13	7.14243e-13	9.38868e-13
8.35514e-03	7.23713e-13	6.98332e-13	9.20672e-13
8.42237e-03	6.98309e-13	6.83180e-13	8.72896e-13
8.49014e-03	6.73863e-13	6.68074e-13	8.29490e-13
8.55845e-03	6.51586e-13	6.46829e-13	7.82810e-13
8.62731e-03	6.31983e-13	6.27546e-13	7.50506e-13
8.69673e-03	6.13118e-13	6.08813e-13	7.20995e-13
8.76671e-03	5.94821e-13	5.90507e-13	6.93597e-13
8.83725e-03	5.76822e-13	5.72618e-13	6.67276e-13
8.90835e-03	5.59068e-13	5.55037e-13	6.42360e-13
8.98003e-03	5.40969e-13	5.36913e-13	6.24863e-13
9.05229e-03	5.23731e-13	5.19803e-13	6.13389e-13
9.12513e-03	5.07134e-13	5.03299e-13	6.02640e-13
9.19855e-03	4.91050e-13	4.87247e-13	5.92108e-13
9.27256e-03	4.75408e-13	4.71784e-13	5.81416e-13
9.34717e-03	4.60119e-13	4.56519e-13	5.71272e-13
9.42238e-03	4.45266e-13	4.41790e-13	5.61200e-13
9.49820e-03	4.35346e-13	4.31812e-13	5.51341e-13
9.57462e-03	4.25730e-13	4.22292e-13	5.40513e-13
9.65167e-03	4.16308e-13	4.12812e-13	5.30191e-13
9.72933e-03	4.07100e-13	4.03774e-13	5.19612e-13
9.80761e-03	3.98236e-13	3.95128e-13	5.09446e-13
9.88653e-03	3.89723e-13	3.84402e-13	4.99751e-13
9.96608e-03	3.82599e-13	3.73107e-13	4.96998e-13
1.00463e-02	3.75536e-13	3.62021e-13	4.88804e-13
1.01271e-02	3.68584e-13	3.51332e-13	4.80775e-13
1.02086e-02	3.61799e-13	3.40778e-13	4.72758e-13
1.02907e-02	3.57831e-13	3.32747e-13	4.11604e-13
1.03735e-02	3.58080e-13	3.27425e-13	4.07961e-13
1.04570e-02	3.52697e-13	3.18114e-13	3.96882e-13
1.05411e-02	3.46888e-13	3.08833e-13	3.85474e-13
1.06260e-02	3.41163e-13	2.99818e-13	3.74378e-13
1.07115e-02	3.35600e-13	2.90943e-13	3.63201e-13
1.07976e-02	3.29969e-13	2.82176e-13	3.52271e-13
1.08845e-02	3.24294e-13	2.73522e-13	3.44627e-13
1.09721e-02	3.18739e-13	2.65277e-13	3.38712e-13
1.10604e-02	3.13362e-13	2.56993e-13	3.33179e-13
1.11494e-02	3.08151e-13	2.48984e-13	3.27647e-13
1.12391e-02	3.02876e-13	2.41066e-13	3.22148e-13
1.13295e-02	2.97262e-13	2.33167e-13	3.15912e-13
1.14207e-02	2.91293e-13	2.26200e-13	3.09045e-13
1.15126e-02	2.85838e-13	2.23201e-13	3.03278e-13
1.16052e-02	2.80555e-13	2.20208e-13	2.97502e-13
1.16986e-02	2.75401e-13	2.17319e-13	2.91812e-13
1.17927e-02	2.29065e-13	2.14283e-13	2.43584e-13
1.18876e-02	2.15783e-13	2.11178e-13	2.31846e-13
1.19833e-02	2.03242e-13	1.99676e-13	2.23152e-13
1.20797e-02	1.91424e-13	1.88216e-13	2.19531e-13
1.21769e-02	1.80265e-13	1.77301e-13	2.15764e-13
1.22749e-02	1.69709e-13	1.67011e-13	2.11837e-13
1.23736e-02	1.59726e-13	1.57252e-13	2.08039e-13
1.24732e-02	1.50282e-13	1.48087e-13	2.04402e-13
1.25736e-02	1.42034e-13	1.39831e-13	2.01694e-13
1.26747e-02	1.32363e-13	1.30325e-13	1.70979e-13
1.27767e-02	1.27834e-13	1.25915e-13	1.64177e-13
1.28795e-02	1.26110e-13	1.24244e-13	1.59234e-13
1.29831e-02	1.21807e-13	1.20025e-13	1.54422e-13
1.30876e-02	1.17643e-13	1.15886e-13	1.49774e-13
1.31929e-02	1.13638e-13	1.11860e-13	1.44597e-13
1.32991e-02	1.09790e-13	1.08071e-13	1.38076e-13
1.34061e-02	1.06046e-13	1.03129e-13	1.31916e-13
1.35140e-02	1.02310e-13	9.75725e-14	1.25758e-13
1.36227e-02	9.86951e-14	9.23523e-14	1.19908e-13
1.37323e-02	9.52212e-14	8.74703e-14	1.14249e-13
1.38428e-02	9.18802e-14	8.29649e-14	1.08868e-13
1.39542e-02	8.86747e-14	7.86677e-14	1.03667e-13
1.40665e-02	8.56076e-14	7.46167e-14	9.52768e-14
1.41796e-02	8.26601e-14	7.07093e-14	9.07675e-14
1.42937e-02	7.98304e-14	6.70529e-14	8.64129e-14
1.44087e-02	7.71196e-14	6.35565e-14	8.22749e-14
1.45247e-02	7.45294e-14	6.01866e-14	7.89917e-14
1.46416e-02	7.20543e-14	5.70068e-14	7.63451e-14
1.47594e-02	6.97122e-14	5.40834e-14	7.39425e-14
1.48781e-02	6.74936e-14	5.11752e-14	7.15648e-14
1.49978e-02	6.54099e-14	4.84780e-14	6.94923e-14
1.51185e-02	6.12014e-14	4.58594e-14	6.54191e-14
1.52402e-02	5.67432e-14	4.38266e-14	6.07993e-14
1.53628e-02	5.28695e-14	4.39075e-14	5.68320e-14
1.54864e-02	4.94485e-14	4.31934e-14	5.44418e-14
1.56110e-02	4.47135e-14	4.25694e-14	5.26304e-14
1.57366e-02	4.21169e-14	4.09053e-14	5.09767e-14
1.58632e-02	3.97797e-14	3.86233e-14	4.94093e-14
1.59909e-02	3.81411e-14	3.69907e-14	4.81604e-14
1.61195e-02	3.68709e-14	3.56959e-14	4.69481e-14
1.62493e-02	3.57522e-14	3.46112e-14	4.61627e-14
1.63800e-02	3.48190e-14	3.37065e-14	4.67312e-14
1.65118e-02	3.40566e-14	3.29452e-14	4.42464e-14
1.66447e-02	3.34664e-14	3.23661e-14	4.36312e-14
1.67786e-02	3.30553e-14	3.20123e-14	4.32888e-14
1.69136e-02	3.28587e-14	3.18511e-14	4.31222e-14
1.70497e-02	3.28411e-14	3.19149e-14	4.31619e-14
1.71869e-02	3.31414e-14	3.15121e-14	4.40524e-14
1.73252e-02	3.37158e-14	3.12831e-14	4.40754e-14
1.74646e-02	3.45203e-14	3.12655e-14	4.44139e-14
1.76051e-02	3.55776e-14	3.14881e-14	4.51102e-14
1.77467e-02	3.68556e-14	3.17632e-14	4.60368e-14
1.78895e-02	3.83571e-14	3.22381e-14	4.72383e-14
1.80335e-02	4.01116e-14	3.28271e-14	4.87242e-14
1.81786e-02	4.21060e-14	3.34581e-14	5.03887e-14
1.83249e-02	4.43361e-14	3.42080e-14	5.21375e-14
1.84723e-02	4.68690e-14	3.50020e-14	5.41307e-14
1.86209e-02	4.96538e-14	3.58370e-14	5.63027e-14
1.87708e-02	5.18416e-14	3.66962e-14	5.86939e-14
1.89218e-02	5.22042e-14	3.76429e-14	6.11064e-14
1.90740e-02	5.65005e-14	4.30483e-14	6.76068e-14
1.92275e-02	5.82167e-14	4.62861e-14	7.07664e-14
1.93822e-02	6.04627e-14	4.98052e-14	7.40964e-14
1.95382e-02	6.27533e-14	5.35280e-14	7.77321e-14
1.96954e-02	6.48519e-14	5.73894e-14	8.10129e-14
1.98539e-02	6.68458e-14	6.14183e-14	8.42417e-14
2.00136e-02	6.89029e-14	6.57900e-14	8.74436e-14
2.01747e-02	7.11070e-14	6.87710e-14	9.08667e-14
2.03370e-02	7.33804e-14	7.09386e-14	9.43670e-14
2.05006e-02	7.57547e-14	7.32215e-14	9.79268e-14
2.06656e-02	7.83336e-14	7.58321e-14	1.01603e-13
2.08319e-02	8.07905e-14	7.62670e-14	1.05086e-13
2.09995e-02	8.34697e-14	7.61174e-14	1.08621e-13
2.11685e-02	8.63379e-14	7.61550e-14	1.12241e-13
2.13388e-02	8.95175e-14	7.63623e-14	1.16397e-13
2.15105e-02	9.27026e-14	7.64305e-14	1.20195e-13
2.16836e-02	9.61663e-14	7.66010e-14	1.24063e-13
2.18580e-02	1.00039e-13	7.69050e-14	1.28140e-13
2.20339e-02	1.04203e-13	7.71920e-14	1.32319e-13
2.22112e-02	1.09134e-13	7.30529e-14	1.36855e-13
2.23899e-02	1.14315e-13	7.36591e-14	1.41700e-13
2.25701e-02	1.18410e-13	7.41824e-14	1.46480e-13
2.27517e-02	1.22788e-13	7.47175e-14	1.51687e-13
2.29347e-02	1.27542e-13	7.80118e-14	1.57192e-13
2.31193e-02	1.32596e-13	8.25440e-14	1.63163e-13
2.33053e-02	1.37519e-13	8.69463e-14	1.68861e-13
2.34928e-02	1.42524e-13	9.16289e-14	1.74277e-13
2.36819e-02	1.47529e-13	9.65925e-14	1.79388e-13
2.38724e-02	1.52562e-13	1.01617e-13	1.84625e-13
2.40645e-02	1.57569e-13	1.06847e-13	1.89435e-13
2.42581e-02	1.62955e-13	1.12885e-13	1.94743e-13
2.44533e-02	1.68711e-13	1.19308e-13	1.99852e-13
2.46501e-02	1.74060e-13	1.25981e-13	2.05151e-13
2.48484e-02	1.80415e-13	1.33955e-13	2.10840e-13
2.50484e-02	1.87889e-13	1.43659e-13	2.17703e-13
2.52499e-02	1.95045e-13	1.54258e-13	2.24153e-13
2.54531e-02	2.02543e-13	1.67005e-13	2.31074e-13
2.56579e-02	2.10614e-13	1.82204e-13	2.38485e-13
2.58643e-02	2.19937e-13	2.01239e-13	2.46993e-13
2.60724e-02	2.28700e-13	2.23957e-13	2.54457e-13
2.62822e-02	2.38036e-13	2.34394e-13	2.72551e-13
2.64937e-02	2.47936e-13	2.44173e-13	3.23099e-13
2.67069e-02	2.58382e-13	2.54325e-13	2.79966e-13
2.69218e-02	2.66464e-13	2.62794e-13	2.85551e-13
2.71384e-02	2.58002e-13	2.54800e-13	2.92109e-13
2.73567e-02	2.67447e-13	2.64154e-13	2.99795e-13
2.75769e-02	2.76991e-13	2.73595e-13	3.07488e-13
2.77988e-02	2.86604e-13	2.83113e-13	3.15475e-13
2.80224e-02	2.96267e-13	2.92655e-13	3.23798e-13
2.82479e-02	3.05621e-13	3.01885e-13	3.31690e-13
2.84752e-02	3.15047e-13	3.11329e-13	3.39990e-13
2.87043e-02	3.24038e-13	3.19946e-13	3.47838e-13
2.89353e-02	3.34257e-13	3.28997e-13	3.56602e-13
2.91681e-02	3.44730e-13	3.35157e-13	3.66935e-13
2.94028e-02	3.55641e-13	3.42349e-13	3.79744e-13
2.96394e-02	3.66163e-13	3.48391e-13	3.92514e-13
2.98779e-02	3.75780e-13	3.54773e-13	4.03955e-13
3.01183e-02	3.85087e-13	3.59023e-13	4.13920e-13
3.03606e-02	3.93882e-13	3.64958e-13	4.25501e-13
3.06049e-02	4.01521e-13	3.69354e-13	4.35089e-13
3.08512e-02	4.07590e-13	3.73570e-13	4.45890e-13
3.10994e-02	4.15569e-13	3.78412e-13	4.57998e-13
3.13496e-02	4.24730e-13	3.82908e-13	4.68881e-13
3.16019e-02	4.29675e-13	3.83689e-13	4.78204e-13
3.18562e-02	4.18449e-13	3.65661e-13	4.87536e-13
3.21125e-02	4.19022e-13	3.27478e-13	4.99215e-13
3.23709e-02	4.20370e-13	3.26411e-13	5.10516e-13
3.26313e-02	4.22542e-13	3.30666e-13	5.17617e-13
3.28939e-02	4.26451e-13	3.37525e-13	4.86896e-13
3.31586e-02	4.32272e-13	3.04319e-13	4.40692e-13
3.34254e-02	4.40735e-13	3.13572e-13	4.50803e-13
3.36943e-02	4.52528e-13	3.23723e-13	4.66919e-13
3.39654e-02	4.66787e-13	3.34564e-13	4.84834e-13
3.42387e-02	4.84810e-13	3.46769e-13	5.06575e-13
3.45142e-02	5.05209e-13	3.59448e-13	5.29746e-13
3.47919e-02	5.28759e-13	3.72620e-13	5.56358e-13
3.50719e-02	5.54870e-13	3.87117e-13	5.84846e-13
3.53541e-02	5.84387e-13	4.01829e-13	6.16887e-13
3.56386e-02	6.16040e-13	4.18052e-13	6.50456e-13
3.59253e-02	6.49546e-13	4.34750e-13	6.85995e-13
3.62144e-02	6.86158e-13	4.53455e-13	7.25248e-13
3.65058e-02	7.26151e-13	4.73778e-13	7.67700e-13
3.67995e-02	7.71868e-13	4.96956e-13	8.16375e-13
3.70956e-02	8.23302e-13	5.23281e-13	8.71336e-13
3.73941e-02	8.79232e-13	5.51051e-13	9.30722e-13
3.76950e-02	9.34258e-13	5.76941e-13	9.89970e-13
3.79983e-02	9.87154e-13	5.99634e-13	1.04625e-12
3.83040e-02	1.04647e-12	6.23783e-13	1.11008e-12
3.86122e-02	1.10960e-12	6.51420e-13	1.17764e-12
3.89229e-02	1.17734e-12	6.82683e-13	1.24893e-12
3.92361e-02	1.25281e-12	7.17200e-13	1.32879e-12
3.95518e-02	1.33539e-12	7.54790e-13	1.41612e-12
3.98701e-02	1.42651e-12	7.95011e-13	1.51246e-12
4.01909e-02	1.52628e-12	8.37329e-13	1.61989e-12
4.05143e-02	1.63563e-12	8.80938e-13	1.73675e-12
4.08402e-02	1.75943e-12	9.28154e-13	1.86972e-12
4.11689e-02	1.91121e-12	9.86946e-13	2.03289e-12
4.15001e-02	2.08272e-12	1.04677e-12	2.21922e-12
4.18340e-02	2.24532e-12	1.10947e-12	2.39204e-12
4.21706e-02	2.40636e-12	1.17661e-12	2.56532e-12
4.25100e-02	2.58522e-12	1.24800e-12	2.75304e-12
4.28520e-02	2.78704e-12	1.32741e-12	2.96737e-12
4.31968e-02	3.01876e-12	1.41492e-12	3.21669e-12
4.35444e-02	3.28468e-12	1.51032e-12	3.50125e-12
4.38948e-02	3.59755e-12	1.61805e-12	3.83961e-12
4.42479e-02	3.96442e-12	1.73468e-12	4.24013e-12
4.46040e-02	4.38719e-12	1.86036e-12	4.70064e-12
4.49629e-02	4.82466e-12	1.99382e-12	5.17439e-12
4.53247e-02	5.20511e-12	2.13886e-12	5.58019e-12
4.56894e-02	5.64210e-12	2.29990e-12	6.05074e-12
4.60570e-02	6.15179e-12	2.47808e-12	6.60324e-12
4.64276e-02	6.75366e-12	2.67750e-12	7.26031e-12
4.68011e-02	7.46850e-12	2.89974e-12	8.04512e-12
4.71777e-02	8.32530e-12	3.15145e-12	8.99366e-12
4.75573e-02	9.36329e-12	3.42674e-12	1.01524e-11
4.79400e-02	1.06392e-11	4.23740e-12	1.16002e-11
4.83257e-02	1.17294e-11	4.63400e-12	1.27951e-11
4.87146e-02	1.28543e-11	5.07915e-12	1.40422e-11
4.91065e-02	1.42207e-11	5.58274e-12	1.55569e-11
4.95017e-02	1.58922e-11	6.16119e-12	1.74307e-11
4.99000e-02	1.82296e-11	6.93785e-12	2.00703e-11

